Foley Sound Synthesis at the DCASE 2023 Challenge

The addition of Foley sound effects during post-production is a common technique used to enhance the perceived acoustic properties of multimedia content. Traditionally, Foley sound has been produced by human Foley artists, which involves manual recording and mixing of sound. However, recent advances in sound synthesis and generative models have generated interest in machine-assisted or automatic Foley synthesis techniques. To promote further research in this area, we have organized a challenge in DCASE 2023: Task 7 - Foley Sound Synthesis. Our challenge aims to provide a standardized evaluation framework that is both rigorous and efficient, allowing for the evaluation of different Foley synthesis systems. We received 17 submissions, and performed both objective and subjective evaluation to rank them according to three criteria: audio quality, fit-to-category, and diversity. Through this challenge, we hope to encourage active participation from the research community and advance the state-of-the-art in automatic Foley synthesis. In this technical report, we provide a detailed overview of the Foley sound synthesis challenge, including task definition, dataset, baseline, evaluation scheme and criteria, challenge result, and discussion.

==> jupyter-notebook/2023-06-10-DCASE-FAD-analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "331a802c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 222,
   "id": "f84c7814",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "abec7005",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2023-06-10-DCASE-FAD-analysis.ipynb  result.csv\r\n"
     ]
    }
   ],
   "source": [
    "ls"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "fcc547f4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>task7_index</th>\n",
       "      <th>track</th>\n",
       "      <th>system_id</th>\n",
       "      <th>submission_num</th>\n",
       "      <th>label</th>\n",
       "      <th>mean wrt eval</th>\n",
       "      <th>footstep wrt eval</th>\n",
       "      <th>gunshot wrt eval</th>\n",
       "      <th>keyboard wrt eval</th>\n",
       "      <th>moving_motor_vehicle wrt eval</th>\n",
       "      <th>...</th>\n",
       "      <th>sneeze_cough wrt eval</th>\n",
       "      <th>dog_bark wrt eval</th>\n",
       "      <th>mean wrt dev</th>\n",
       "      <th>footstep wrt dev</th>\n",
       "      <th>gunshot wrt dev</th>\n",
       "      <th>keyboard wrt dev</th>\n",
       "      <th>moving_motor_vehicle wrt dev</th>\n",
       "      <th>rain wrt dev</th>\n",
       "      <th>sneeze_cough wrt dev</th>\n",
       "      <th>dog_bark wrt dev</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-1</td>\n",
       "      <td>BOTH</td>\n",
       "      <td>devset</td>\n",
       "      <td>-1</td>\n",
       "      <td>DEVSET</td>\n",
       "      <td>2.332063</td>\n",
       "      <td>2.072266</td>\n",
       "      <td>2.606059</td>\n",
       "      <td>2.771640</td>\n",
       "      <td>4.323769</td>\n",
       "      <td>...</td>\n",
       "      <td>0.400165</td>\n",
       "      <td>1.144126</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>-2</td>\n",
       "      <td>BOTH</td>\n",
       "      <td>baseline</td>\n",
       "      <td>-2</td>\n",
       "      <td>BASELINE</td>\n",
       "      <td>9.702495</td>\n",
       "      <td>8.108325</td>\n",
       "      <td>7.951557</td>\n",
       "      <td>5.230160</td>\n",
       "      <td>16.106707</td>\n",
       "      <td>...</td>\n",
       "      <td>3.770722</td>\n",
       "      <td>13.411558</td>\n",
       "      <td>8.701044</td>\n",
       "      <td>6.825928</td>\n",
       "      <td>6.151777</td>\n",
       "      <td>5.065154</td>\n",
       "      <td>11.238814</td>\n",
       "      <td>14.448546</td>\n",
       "      <td>3.563344</td>\n",
       "      <td>13.613744</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys03</td>\n",
       "      <td>96</td>\n",
       "      <td>Scheibler_LINE_task7_trackA_1</td>\n",
       "      <td>4.776975</td>\n",
       "      <td>8.073028</td>\n",
       "      <td>3.654543</td>\n",
       "      <td>2.774999</td>\n",
       "      <td>7.422251</td>\n",
       "      <td>...</td>\n",
       "      <td>2.609405</td>\n",
       "      <td>3.679393</td>\n",
       "      <td>4.156372</td>\n",
       "      <td>5.712964</td>\n",
       "      <td>3.226294</td>\n",
       "      <td>3.415218</td>\n",
       "      <td>5.453252</td>\n",
       "      <td>5.308380</td>\n",
       "      <td>2.252658</td>\n",
       "      <td>3.725835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>8</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys08</td>\n",
       "      <td>67</td>\n",
       "      <td>Yi_SURREY_task7_trackA_1</td>\n",
       "      <td>5.025415</td>\n",
       "      <td>5.104284</td>\n",
       "      <td>5.748332</td>\n",
       "      <td>3.037597</td>\n",
       "      <td>9.801259</td>\n",
       "      <td>...</td>\n",
       "      <td>1.901022</td>\n",
       "      <td>3.621042</td>\n",
       "      <td>4.050968</td>\n",
       "      <td>3.434023</td>\n",
       "      <td>5.795513</td>\n",
       "      <td>3.483430</td>\n",
       "      <td>4.674025</td>\n",
       "      <td>5.993922</td>\n",
       "      <td>1.620717</td>\n",
       "      <td>3.355148</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys02</td>\n",
       "      <td>10</td>\n",
       "      <td>Chon_GAUDIO_task7_trackA_1</td>\n",
       "      <td>5.539751</td>\n",
       "      <td>5.958591</td>\n",
       "      <td>3.021078</td>\n",
       "      <td>4.090442</td>\n",
       "      <td>6.173064</td>\n",
       "      <td>...</td>\n",
       "      <td>2.340466</td>\n",
       "      <td>11.456438</td>\n",
       "      <td>5.521761</td>\n",
       "      <td>4.575027</td>\n",
       "      <td>3.782011</td>\n",
       "      <td>6.189678</td>\n",
       "      <td>5.813507</td>\n",
       "      <td>4.745623</td>\n",
       "      <td>2.082841</td>\n",
       "      <td>11.463637</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>11</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys11</td>\n",
       "      <td>84</td>\n",
       "      <td>Guan_HEU_task7_trackA_2</td>\n",
       "      <td>7.799333</td>\n",
       "      <td>7.685016</td>\n",
       "      <td>8.531979</td>\n",
       "      <td>4.165485</td>\n",
       "      <td>17.257867</td>\n",
       "      <td>...</td>\n",
       "      <td>3.474851</td>\n",
       "      <td>5.684907</td>\n",
       "      <td>7.015400</td>\n",
       "      <td>7.297373</td>\n",
       "      <td>7.627953</td>\n",
       "      <td>4.048936</td>\n",
       "      <td>12.215824</td>\n",
       "      <td>8.445502</td>\n",
       "      <td>3.452478</td>\n",
       "      <td>6.019734</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>10</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys10</td>\n",
       "      <td>84</td>\n",
       "      <td>Guan_HEU_task7_trackA_1</td>\n",
       "      <td>8.622760</td>\n",
       "      <td>10.142571</td>\n",
       "      <td>8.428484</td>\n",
       "      <td>5.402684</td>\n",
       "      <td>17.984019</td>\n",
       "      <td>...</td>\n",
       "      <td>5.258302</td>\n",
       "      <td>5.582512</td>\n",
       "      <td>7.940843</td>\n",
       "      <td>9.117842</td>\n",
       "      <td>7.485392</td>\n",
       "      <td>7.705830</td>\n",
       "      <td>12.818344</td>\n",
       "      <td>7.873732</td>\n",
       "      <td>4.692083</td>\n",
       "      <td>5.892675</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>7</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys07</td>\n",
       "      <td>51</td>\n",
       "      <td>Lee_maum_task7_trackA_4</td>\n",
       "      <td>9.882505</td>\n",
       "      <td>6.910102</td>\n",
       "      <td>7.881178</td>\n",
       "      <td>6.603356</td>\n",
       "      <td>22.310097</td>\n",
       "      <td>...</td>\n",
       "      <td>9.435593</td>\n",
       "      <td>9.286750</td>\n",
       "      <td>8.964414</td>\n",
       "      <td>5.566467</td>\n",
       "      <td>6.037134</td>\n",
       "      <td>5.369509</td>\n",
       "      <td>19.304791</td>\n",
       "      <td>7.946066</td>\n",
       "      <td>8.827301</td>\n",
       "      <td>9.699628</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>6</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys06</td>\n",
       "      <td>51</td>\n",
       "      <td>Lee_maum_task7_trackA_3</td>\n",
       "      <td>12.428768</td>\n",
       "      <td>6.903106</td>\n",
       "      <td>7.287129</td>\n",
       "      <td>9.292119</td>\n",
       "      <td>35.208765</td>\n",
       "      <td>...</td>\n",
       "      <td>9.803669</td>\n",
       "      <td>11.719351</td>\n",
       "      <td>10.586008</td>\n",
       "      <td>5.742005</td>\n",
       "      <td>5.419504</td>\n",
       "      <td>7.241855</td>\n",
       "      <td>26.473584</td>\n",
       "      <td>8.043007</td>\n",
       "      <td>9.126028</td>\n",
       "      <td>12.056071</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>4</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys04</td>\n",
       "      <td>51</td>\n",
       "      <td>Lee_maum_task7_trackA_1</td>\n",
       "      <td>12.936668</td>\n",
       "      <td>6.923696</td>\n",
       "      <td>10.451293</td>\n",
       "      <td>6.487649</td>\n",
       "      <td>37.747572</td>\n",
       "      <td>...</td>\n",
       "      <td>11.903357</td>\n",
       "      <td>9.264867</td>\n",
       "      <td>11.330889</td>\n",
       "      <td>4.858105</td>\n",
       "      <td>8.672435</td>\n",
       "      <td>5.226740</td>\n",
       "      <td>29.205722</td>\n",
       "      <td>10.450067</td>\n",
       "      <td>11.186825</td>\n",
       "      <td>9.716330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>5</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys05</td>\n",
       "      <td>51</td>\n",
       "      <td>Lee_maum_task7_trackA_2</td>\n",
       "      <td>12.946274</td>\n",
       "      <td>7.746723</td>\n",
       "      <td>7.642635</td>\n",
       "      <td>9.922429</td>\n",
       "      <td>38.558096</td>\n",
       "      <td>...</td>\n",
       "      <td>9.619747</td>\n",
       "      <td>10.548909</td>\n",
       "      <td>10.900081</td>\n",
       "      <td>5.751342</td>\n",
       "      <td>5.587656</td>\n",
       "      <td>7.413159</td>\n",
       "      <td>29.562145</td>\n",
       "      <td>8.140112</td>\n",
       "      <td>8.992240</td>\n",
       "      <td>10.853913</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>25</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys14</td>\n",
       "      <td>112</td>\n",
       "      <td>Jung_KT_task7_trackB_2</td>\n",
       "      <td>5.023286</td>\n",
       "      <td>3.990381</td>\n",
       "      <td>3.494833</td>\n",
       "      <td>4.074149</td>\n",
       "      <td>14.860763</td>\n",
       "      <td>...</td>\n",
       "      <td>1.865234</td>\n",
       "      <td>3.348310</td>\n",
       "      <td>3.180560</td>\n",
       "      <td>2.579542</td>\n",
       "      <td>2.559690</td>\n",
       "      <td>2.255365</td>\n",
       "      <td>7.540161</td>\n",
       "      <td>2.625671</td>\n",
       "      <td>1.616554</td>\n",
       "      <td>3.086939</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>26</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys15</td>\n",
       "      <td>112</td>\n",
       "      <td>Jung_KT_task7_trackB_4</td>\n",
       "      <td>5.025531</td>\n",
       "      <td>3.103457</td>\n",
       "      <td>4.790317</td>\n",
       "      <td>3.665141</td>\n",
       "      <td>13.604437</td>\n",
       "      <td>...</td>\n",
       "      <td>1.434571</td>\n",
       "      <td>4.854267</td>\n",
       "      <td>3.214560</td>\n",
       "      <td>2.045292</td>\n",
       "      <td>3.613895</td>\n",
       "      <td>2.449994</td>\n",
       "      <td>6.018309</td>\n",
       "      <td>2.321684</td>\n",
       "      <td>1.379987</td>\n",
       "      <td>4.672755</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>28</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys17</td>\n",
       "      <td>112</td>\n",
       "      <td>Jung_KT_task7_trackB_3</td>\n",
       "      <td>5.230348</td>\n",
       "      <td>3.739057</td>\n",
       "      <td>6.321993</td>\n",
       "      <td>4.088671</td>\n",
       "      <td>14.172135</td>\n",
       "      <td>...</td>\n",
       "      <td>1.370595</td>\n",
       "      <td>2.615520</td>\n",
       "      <td>3.088300</td>\n",
       "      <td>2.588109</td>\n",
       "      <td>3.722483</td>\n",
       "      <td>2.220003</td>\n",
       "      <td>6.866754</td>\n",
       "      <td>2.349070</td>\n",
       "      <td>1.394938</td>\n",
       "      <td>2.476745</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>27</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys16</td>\n",
       "      <td>112</td>\n",
       "      <td>Jung_KT_task7_trackB_1</td>\n",
       "      <td>5.480366</td>\n",
       "      <td>4.369718</td>\n",
       "      <td>4.667229</td>\n",
       "      <td>3.554581</td>\n",
       "      <td>17.511457</td>\n",
       "      <td>...</td>\n",
       "      <td>1.577147</td>\n",
       "      <td>2.783529</td>\n",
       "      <td>3.373106</td>\n",
       "      <td>2.513889</td>\n",
       "      <td>2.959668</td>\n",
       "      <td>2.245766</td>\n",
       "      <td>8.776484</td>\n",
       "      <td>2.947198</td>\n",
       "      <td>1.397438</td>\n",
       "      <td>2.771300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>35</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys24</td>\n",
       "      <td>115</td>\n",
       "      <td>Lee_MARG_task7_trackB_1</td>\n",
       "      <td>6.408645</td>\n",
       "      <td>4.563227</td>\n",
       "      <td>10.657321</td>\n",
       "      <td>3.900301</td>\n",
       "      <td>11.602222</td>\n",
       "      <td>...</td>\n",
       "      <td>1.698711</td>\n",
       "      <td>6.947493</td>\n",
       "      <td>4.765571</td>\n",
       "      <td>3.712049</td>\n",
       "      <td>8.207899</td>\n",
       "      <td>3.583927</td>\n",
       "      <td>4.359155</td>\n",
       "      <td>4.386010</td>\n",
       "      <td>1.331548</td>\n",
       "      <td>7.778408</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>29</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys18</td>\n",
       "      <td>6</td>\n",
       "      <td>Kamath_NUS_task7_trackB_2</td>\n",
       "      <td>6.753666</td>\n",
       "      <td>7.223490</td>\n",
       "      <td>7.560541</td>\n",
       "      <td>3.883912</td>\n",
       "      <td>13.564019</td>\n",
       "      <td>...</td>\n",
       "      <td>4.128723</td>\n",
       "      <td>3.870129</td>\n",
       "      <td>5.347536</td>\n",
       "      <td>5.905918</td>\n",
       "      <td>5.648020</td>\n",
       "      <td>4.191617</td>\n",
       "      <td>7.233635</td>\n",
       "      <td>7.382954</td>\n",
       "      <td>3.632354</td>\n",
       "      <td>3.438254</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>20</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys09</td>\n",
       "      <td>58</td>\n",
       "      <td>Chang_HYU_task7b_1</td>\n",
       "      <td>6.898475</td>\n",
       "      <td>5.736354</td>\n",
       "      <td>6.406871</td>\n",
       "      <td>4.753049</td>\n",
       "      <td>18.858939</td>\n",
       "      <td>...</td>\n",
       "      <td>1.965086</td>\n",
       "      <td>4.676990</td>\n",
       "      <td>4.421877</td>\n",
       "      <td>3.596632</td>\n",
       "      <td>5.311212</td>\n",
       "      <td>2.431532</td>\n",
       "      <td>10.176563</td>\n",
       "      <td>3.397926</td>\n",
       "      <td>1.722217</td>\n",
       "      <td>4.317056</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>15</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys04</td>\n",
       "      <td>70</td>\n",
       "      <td>Xie_SJTU_task7_trackB_3</td>\n",
       "      <td>6.991718</td>\n",
       "      <td>6.948669</td>\n",
       "      <td>7.912945</td>\n",
       "      <td>3.599583</td>\n",
       "      <td>11.621132</td>\n",
       "      <td>...</td>\n",
       "      <td>2.492454</td>\n",
       "      <td>7.017077</td>\n",
       "      <td>6.457617</td>\n",
       "      <td>5.300172</td>\n",
       "      <td>7.286102</td>\n",
       "      <td>2.568512</td>\n",
       "      <td>9.716354</td>\n",
       "      <td>11.070680</td>\n",
       "      <td>2.270886</td>\n",
       "      <td>6.990611</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>14</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys03</td>\n",
       "      <td>70</td>\n",
       "      <td>Xie_SJTU_task7_trackB_2</td>\n",
       "      <td>6.997917</td>\n",
       "      <td>6.894324</td>\n",
       "      <td>7.814755</td>\n",
       "      <td>3.494822</td>\n",
       "      <td>12.536020</td>\n",
       "      <td>...</td>\n",
       "      <td>2.164380</td>\n",
       "      <td>6.816598</td>\n",
       "      <td>6.232174</td>\n",
       "      <td>5.235869</td>\n",
       "      <td>6.876652</td>\n",
       "      <td>2.175941</td>\n",
       "      <td>9.587174</td>\n",
       "      <td>10.982839</td>\n",
       "      <td>1.957709</td>\n",
       "      <td>6.809030</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>40</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys29</td>\n",
       "      <td>41</td>\n",
       "      <td>Qianbin_BIT_task7_trackB_1</td>\n",
       "      <td>7.154171</td>\n",
       "      <td>5.679040</td>\n",
       "      <td>6.960115</td>\n",
       "      <td>4.283339</td>\n",
       "      <td>11.485186</td>\n",
       "      <td>...</td>\n",
       "      <td>1.488990</td>\n",
       "      <td>10.680627</td>\n",
       "      <td>6.280326</td>\n",
       "      <td>3.106299</td>\n",
       "      <td>5.612764</td>\n",
       "      <td>3.269213</td>\n",
       "      <td>8.836824</td>\n",
       "      <td>10.853907</td>\n",
       "      <td>1.554678</td>\n",
       "      <td>10.728598</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>13</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys02</td>\n",
       "      <td>70</td>\n",
       "      <td>Xie_SJTU_task7_trackB_4</td>\n",
       "      <td>7.177040</td>\n",
       "      <td>7.762791</td>\n",
       "      <td>8.198790</td>\n",
       "      <td>3.703333</td>\n",
       "      <td>11.443150</td>\n",
       "      <td>...</td>\n",
       "      <td>2.653958</td>\n",
       "      <td>6.660497</td>\n",
       "      <td>6.904466</td>\n",
       "      <td>6.079270</td>\n",
       "      <td>7.992105</td>\n",
       "      <td>3.718368</td>\n",
       "      <td>9.456214</td>\n",
       "      <td>11.941413</td>\n",
       "      <td>2.546264</td>\n",
       "      <td>6.597630</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>19</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys08</td>\n",
       "      <td>58</td>\n",
       "      <td>Chang_HYU_task7b_2</td>\n",
       "      <td>7.355583</td>\n",
       "      <td>5.877145</td>\n",
       "      <td>7.999656</td>\n",
       "      <td>4.623112</td>\n",
       "      <td>19.925971</td>\n",
       "      <td>...</td>\n",
       "      <td>2.169360</td>\n",
       "      <td>5.097655</td>\n",
       "      <td>4.871275</td>\n",
       "      <td>3.448053</td>\n",
       "      <td>6.537562</td>\n",
       "      <td>2.457480</td>\n",
       "      <td>11.320428</td>\n",
       "      <td>3.502387</td>\n",
       "      <td>1.884655</td>\n",
       "      <td>4.948358</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>12</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys01</td>\n",
       "      <td>70</td>\n",
       "      <td>Xie_SJTU_task7_trackB_1</td>\n",
       "      <td>7.406916</td>\n",
       "      <td>6.987163</td>\n",
       "      <td>8.185270</td>\n",
       "      <td>3.494822</td>\n",
       "      <td>13.564554</td>\n",
       "      <td>...</td>\n",
       "      <td>2.314853</td>\n",
       "      <td>8.034789</td>\n",
       "      <td>6.049921</td>\n",
       "      <td>4.760710</td>\n",
       "      <td>6.236594</td>\n",
       "      <td>2.175941</td>\n",
       "      <td>9.853240</td>\n",
       "      <td>9.592098</td>\n",
       "      <td>2.166753</td>\n",
       "      <td>7.564110</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>22</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys11</td>\n",
       "      <td>93</td>\n",
       "      <td>Chun_Chosun_task7_trackB_2</td>\n",
       "      <td>8.351209</td>\n",
       "      <td>7.265385</td>\n",
       "      <td>10.764039</td>\n",
       "      <td>5.601934</td>\n",
       "      <td>13.940749</td>\n",
       "      <td>...</td>\n",
       "      <td>2.684195</td>\n",
       "      <td>8.689701</td>\n",
       "      <td>7.375647</td>\n",
       "      <td>6.203118</td>\n",
       "      <td>8.294073</td>\n",
       "      <td>3.748226</td>\n",
       "      <td>10.974037</td>\n",
       "      <td>11.561847</td>\n",
       "      <td>2.466725</td>\n",
       "      <td>8.381502</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>30</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys19</td>\n",
       "      <td>6</td>\n",
       "      <td>Kamath_NUS_task7_trackB_1</td>\n",
       "      <td>9.081275</td>\n",
       "      <td>6.347838</td>\n",
       "      <td>10.664902</td>\n",
       "      <td>5.656406</td>\n",
       "      <td>24.674476</td>\n",
       "      <td>...</td>\n",
       "      <td>3.258983</td>\n",
       "      <td>6.468467</td>\n",
       "      <td>7.341326</td>\n",
       "      <td>4.875221</td>\n",
       "      <td>7.921544</td>\n",
       "      <td>4.520688</td>\n",
       "      <td>16.567322</td>\n",
       "      <td>8.023248</td>\n",
       "      <td>3.025995</td>\n",
       "      <td>6.455261</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>41</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys30</td>\n",
       "      <td>120</td>\n",
       "      <td>Chung_KAIST_task7_trackB_1</td>\n",
       "      <td>9.191598</td>\n",
       "      <td>6.831959</td>\n",
       "      <td>7.571927</td>\n",
       "      <td>5.187845</td>\n",
       "      <td>15.653470</td>\n",
       "      <td>...</td>\n",
       "      <td>5.358821</td>\n",
       "      <td>10.388686</td>\n",
       "      <td>7.840756</td>\n",
       "      <td>6.282819</td>\n",
       "      <td>6.668414</td>\n",
       "      <td>5.167765</td>\n",
       "      <td>10.830179</td>\n",
       "      <td>9.498000</td>\n",
       "      <td>4.655099</td>\n",
       "      <td>11.783018</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>38</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys27</td>\n",
       "      <td>86</td>\n",
       "      <td>QianXu_BIT&amp;NUDT_Task7_TrackB_2</td>\n",
       "      <td>9.644908</td>\n",
       "      <td>5.899411</td>\n",
       "      <td>10.771438</td>\n",
       "      <td>5.379813</td>\n",
       "      <td>14.003714</td>\n",
       "      <td>...</td>\n",
       "      <td>13.777333</td>\n",
       "      <td>12.148457</td>\n",
       "      <td>7.705354</td>\n",
       "      <td>5.734936</td>\n",
       "      <td>6.473156</td>\n",
       "      <td>3.083168</td>\n",
       "      <td>7.751408</td>\n",
       "      <td>5.205390</td>\n",
       "      <td>13.017662</td>\n",
       "      <td>12.671761</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>36</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys25</td>\n",
       "      <td>86</td>\n",
       "      <td>QianXu_BIT&amp;NUDT_Task7_TrackB_3</td>\n",
       "      <td>9.959199</td>\n",
       "      <td>6.063636</td>\n",
       "      <td>10.615357</td>\n",
       "      <td>5.574094</td>\n",
       "      <td>16.126764</td>\n",
       "      <td>...</td>\n",
       "      <td>11.944129</td>\n",
       "      <td>13.526310</td>\n",
       "      <td>7.856730</td>\n",
       "      <td>5.662498</td>\n",
       "      <td>6.395414</td>\n",
       "      <td>3.400212</td>\n",
       "      <td>8.970666</td>\n",
       "      <td>5.184352</td>\n",
       "      <td>11.136117</td>\n",
       "      <td>14.247848</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>34</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys23</td>\n",
       "      <td>51</td>\n",
       "      <td>Lee_maum_task7_trackB_4</td>\n",
       "      <td>9.964036</td>\n",
       "      <td>6.837495</td>\n",
       "      <td>7.789080</td>\n",
       "      <td>6.590656</td>\n",
       "      <td>22.998021</td>\n",
       "      <td>...</td>\n",
       "      <td>9.007727</td>\n",
       "      <td>9.700561</td>\n",
       "      <td>9.142748</td>\n",
       "      <td>5.633895</td>\n",
       "      <td>5.867526</td>\n",
       "      <td>5.352648</td>\n",
       "      <td>20.414211</td>\n",
       "      <td>8.190164</td>\n",
       "      <td>8.323105</td>\n",
       "      <td>10.217688</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>39</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys28</td>\n",
       "      <td>86</td>\n",
       "      <td>QianXu_BIT&amp;NUDT_Task7_TrackB_1</td>\n",
       "      <td>10.643775</td>\n",
       "      <td>6.525769</td>\n",
       "      <td>10.179609</td>\n",
       "      <td>4.901451</td>\n",
       "      <td>14.347775</td>\n",
       "      <td>...</td>\n",
       "      <td>14.979337</td>\n",
       "      <td>17.956248</td>\n",
       "      <td>8.816769</td>\n",
       "      <td>6.300638</td>\n",
       "      <td>6.728617</td>\n",
       "      <td>3.129911</td>\n",
       "      <td>7.758674</td>\n",
       "      <td>5.229097</td>\n",
       "      <td>14.185652</td>\n",
       "      <td>18.384791</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>18</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys07</td>\n",
       "      <td>13</td>\n",
       "      <td>Pillay_CMU_task7_trackB_1</td>\n",
       "      <td>12.034063</td>\n",
       "      <td>6.655686</td>\n",
       "      <td>16.268064</td>\n",
       "      <td>5.279427</td>\n",
       "      <td>16.471194</td>\n",
       "      <td>...</td>\n",
       "      <td>15.506296</td>\n",
       "      <td>14.607263</td>\n",
       "      <td>11.257293</td>\n",
       "      <td>5.504916</td>\n",
       "      <td>12.522833</td>\n",
       "      <td>5.355397</td>\n",
       "      <td>13.251977</td>\n",
       "      <td>12.765724</td>\n",
       "      <td>14.963721</td>\n",
       "      <td>14.436484</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>33</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys22</td>\n",
       "      <td>51</td>\n",
       "      <td>Lee_maum_task7_trackB_3</td>\n",
       "      <td>12.276005</td>\n",
       "      <td>7.372673</td>\n",
       "      <td>7.606183</td>\n",
       "      <td>9.407141</td>\n",
       "      <td>34.061181</td>\n",
       "      <td>...</td>\n",
       "      <td>9.566019</td>\n",
       "      <td>11.651390</td>\n",
       "      <td>10.366420</td>\n",
       "      <td>6.002160</td>\n",
       "      <td>5.418167</td>\n",
       "      <td>7.333462</td>\n",
       "      <td>25.450842</td>\n",
       "      <td>7.557623</td>\n",
       "      <td>8.912601</td>\n",
       "      <td>11.890088</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>37</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys26</td>\n",
       "      <td>86</td>\n",
       "      <td>QianXu_BIT&amp;NUDT_Task7_TrackB_4</td>\n",
       "      <td>12.318838</td>\n",
       "      <td>12.138849</td>\n",
       "      <td>8.442174</td>\n",
       "      <td>8.173329</td>\n",
       "      <td>22.671378</td>\n",
       "      <td>...</td>\n",
       "      <td>7.243133</td>\n",
       "      <td>12.882590</td>\n",
       "      <td>12.601187</td>\n",
       "      <td>12.774603</td>\n",
       "      <td>7.076899</td>\n",
       "      <td>10.839127</td>\n",
       "      <td>18.116530</td>\n",
       "      <td>19.511246</td>\n",
       "      <td>6.594615</td>\n",
       "      <td>13.295289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>31</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys20</td>\n",
       "      <td>51</td>\n",
       "      <td>Lee_maum_task7_trackB_2</td>\n",
       "      <td>12.857735</td>\n",
       "      <td>7.410793</td>\n",
       "      <td>7.457735</td>\n",
       "      <td>9.687019</td>\n",
       "      <td>38.361027</td>\n",
       "      <td>...</td>\n",
       "      <td>10.428610</td>\n",
       "      <td>9.753544</td>\n",
       "      <td>10.849064</td>\n",
       "      <td>5.334636</td>\n",
       "      <td>5.516251</td>\n",
       "      <td>7.141342</td>\n",
       "      <td>29.502048</td>\n",
       "      <td>8.563920</td>\n",
       "      <td>9.828527</td>\n",
       "      <td>10.056725</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>32</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys21</td>\n",
       "      <td>51</td>\n",
       "      <td>Lee_maum_task7_trackB_1</td>\n",
       "      <td>12.862328</td>\n",
       "      <td>6.948422</td>\n",
       "      <td>9.263382</td>\n",
       "      <td>6.340642</td>\n",
       "      <td>37.965472</td>\n",
       "      <td>...</td>\n",
       "      <td>11.729087</td>\n",
       "      <td>9.691545</td>\n",
       "      <td>11.267452</td>\n",
       "      <td>4.867800</td>\n",
       "      <td>7.472180</td>\n",
       "      <td>5.289120</td>\n",
       "      <td>29.328768</td>\n",
       "      <td>10.744026</td>\n",
       "      <td>10.973062</td>\n",
       "      <td>10.197205</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>42</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys31</td>\n",
       "      <td>87</td>\n",
       "      <td>Bai_JLESS_task7_trackB_1</td>\n",
       "      <td>13.582752</td>\n",
       "      <td>8.662682</td>\n",
       "      <td>18.484753</td>\n",
       "      <td>6.728321</td>\n",
       "      <td>24.094270</td>\n",
       "      <td>...</td>\n",
       "      <td>5.958336</td>\n",
       "      <td>15.958248</td>\n",
       "      <td>12.437371</td>\n",
       "      <td>8.497389</td>\n",
       "      <td>16.824077</td>\n",
       "      <td>6.955900</td>\n",
       "      <td>18.737395</td>\n",
       "      <td>12.874480</td>\n",
       "      <td>5.662352</td>\n",
       "      <td>17.510000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>16</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys05</td>\n",
       "      <td>111</td>\n",
       "      <td>Wendner_JKU_task7_trackB_1</td>\n",
       "      <td>15.735654</td>\n",
       "      <td>9.949840</td>\n",
       "      <td>15.354375</td>\n",
       "      <td>12.564337</td>\n",
       "      <td>31.160213</td>\n",
       "      <td>...</td>\n",
       "      <td>10.388115</td>\n",
       "      <td>8.979435</td>\n",
       "      <td>15.668896</td>\n",
       "      <td>9.682444</td>\n",
       "      <td>11.983523</td>\n",
       "      <td>13.334022</td>\n",
       "      <td>26.435023</td>\n",
       "      <td>28.391498</td>\n",
       "      <td>9.762588</td>\n",
       "      <td>10.093175</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>38 rows × 21 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    task7_index track system_id  submission_num  \\\n",
       "0            -1  BOTH    devset              -1   \n",
       "1            -2  BOTH  baseline              -2   \n",
       "2             3     A   TASys03              96   \n",
       "3             8     A   TASys08              67   \n",
       "4             2     A   TASys02              10   \n",
       "5            11     A   TASys11              84   \n",
       "6            10     A   TASys10              84   \n",
       "7             7     A   TASys07              51   \n",
       "8             6     A   TASys06              51   \n",
       "9             4     A   TASys04              51   \n",
       "10            5     A   TASys05              51   \n",
       "11           25     B   TBSys14             112   \n",
       "12           26     B   TBSys15             112   \n",
       "13           28     B   TBSys17             112   \n",
       "14           27     B   TBSys16             112   \n",
       "15           35     B   TBSys24             115   \n",
       "16           29     B   TBSys18               6   \n",
       "17           20     B   TBSys09              58   \n",
       "18           15     B   TBSys04              70   \n",
       "19           14     B   TBSys03              70   \n",
       "20           40     B   TBSys29              41   \n",
       "21           13     B   TBSys02              70   \n",
       "22           19     B   TBSys08              58   \n",
       "23           12     B   TBSys01              70   \n",
       "24           22     B   TBSys11              93   \n",
       "25           30     B   TBSys19               6   \n",
       "26           41     B   TBSys30             120   \n",
       "27           38     B   TBSys27              86   \n",
       "28           36     B   TBSys25              86   \n",
       "29           34     B   TBSys23              51   \n",
       "30           39     B   TBSys28              86   \n",
       "31           18     B   TBSys07              13   \n",
       "32           33     B   TBSys22              51   \n",
       "33           37     B   TBSys26              86   \n",
       "34           31     B   TBSys20              51   \n",
       "35           32     B   TBSys21              51   \n",
       "36           42     B   TBSys31              87   \n",
       "37           16     B   TBSys05             111   \n",
       "\n",
       "                             label  mean wrt eval  footstep wrt eval  \\\n",
       "0                           DEVSET       2.332063           2.072266   \n",
       "1                         BASELINE       9.702495           8.108325   \n",
       "2    Scheibler_LINE_task7_trackA_1       4.776975           8.073028   \n",
       "3         Yi_SURREY_task7_trackA_1       5.025415           5.104284   \n",
       "4       Chon_GAUDIO_task7_trackA_1       5.539751           5.958591   \n",
       "5          Guan_HEU_task7_trackA_2       7.799333           7.685016   \n",
       "6          Guan_HEU_task7_trackA_1       8.622760          10.142571   \n",
       "7          Lee_maum_task7_trackA_4       9.882505           6.910102   \n",
       "8          Lee_maum_task7_trackA_3      12.428768           6.903106   \n",
       "9          Lee_maum_task7_trackA_1      12.936668           6.923696   \n",
       "10         Lee_maum_task7_trackA_2      12.946274           7.746723   \n",
       "11          Jung_KT_task7_trackB_2       5.023286           3.990381   \n",
       "12          Jung_KT_task7_trackB_4       5.025531           3.103457   \n",
       "13          Jung_KT_task7_trackB_3       5.230348           3.739057   \n",
       "14          Jung_KT_task7_trackB_1       5.480366           4.369718   \n",
       "15         Lee_MARG_task7_trackB_1       6.408645           4.563227   \n",
       "16       Kamath_NUS_task7_trackB_2       6.753666           7.223490   \n",
       "17              Chang_HYU_task7b_1       6.898475           5.736354   \n",
       "18         Xie_SJTU_task7_trackB_3       6.991718           6.948669   \n",
       "19         Xie_SJTU_task7_trackB_2       6.997917           6.894324   \n",
       "20      Qianbin_BIT_task7_trackB_1       7.154171           5.679040   \n",
       "21         Xie_SJTU_task7_trackB_4       7.177040           7.762791   \n",
       "22              Chang_HYU_task7b_2       7.355583           5.877145   \n",
       "23         Xie_SJTU_task7_trackB_1       7.406916           6.987163   \n",
       "24      Chun_Chosun_task7_trackB_2       8.351209           7.265385   \n",
       "25       Kamath_NUS_task7_trackB_1       9.081275           6.347838   \n",
       "26      Chung_KAIST_task7_trackB_1       9.191598           6.831959   \n",
       "27  QianXu_BIT&NUDT_Task7_TrackB_2       9.644908           5.899411   \n",
       "28  QianXu_BIT&NUDT_Task7_TrackB_3       9.959199           6.063636   \n",
       "29         Lee_maum_task7_trackB_4       9.964036           6.837495   \n",
       "30  QianXu_BIT&NUDT_Task7_TrackB_1      10.643775           6.525769   \n",
       "31       Pillay_CMU_task7_trackB_1      12.034063           6.655686   \n",
       "32         Lee_maum_task7_trackB_3      12.276005           7.372673   \n",
       "33  QianXu_BIT&NUDT_Task7_TrackB_4      12.318838          12.138849   \n",
       "34         Lee_maum_task7_trackB_2      12.857735           7.410793   \n",
       "35         Lee_maum_task7_trackB_1      12.862328           6.948422   \n",
       "36        Bai_JLESS_task7_trackB_1      13.582752           8.662682   \n",
       "37      Wendner_JKU_task7_trackB_1      15.735654           9.949840   \n",
       "\n",
       "    gunshot wrt eval  keyboard wrt eval  moving_motor_vehicle wrt eval  ...  \\\n",
       "0           2.606059           2.771640                       4.323769  ...   \n",
       "1           7.951557           5.230160                      16.106707  ...   \n",
       "2           3.654543           2.774999                       7.422251  ...   \n",
       "3           5.748332           3.037597                       9.801259  ...   \n",
       "4           3.021078           4.090442                       6.173064  ...   \n",
       "5           8.531979           4.165485                      17.257867  ...   \n",
       "6           8.428484           5.402684                      17.984019  ...   \n",
       "7           7.881178           6.603356                      22.310097  ...   \n",
       "8           7.287129           9.292119                      35.208765  ...   \n",
       "9          10.451293           6.487649                      37.747572  ...   \n",
       "10          7.642635           9.922429                      38.558096  ...   \n",
       "11          3.494833           4.074149                      14.860763  ...   \n",
       "12          4.790317           3.665141                      13.604437  ...   \n",
       "13          6.321993           4.088671                      14.172135  ...   \n",
       "14          4.667229           3.554581                      17.511457  ...   \n",
       "15         10.657321           3.900301                      11.602222  ...   \n",
       "16          7.560541           3.883912                      13.564019  ...   \n",
       "17          6.406871           4.753049                      18.858939  ...   \n",
       "18          7.912945           3.599583                      11.621132  ...   \n",
       "19          7.814755           3.494822                      12.536020  ...   \n",
       "20          6.960115           4.283339                      11.485186  ...   \n",
       "21          8.198790           3.703333                      11.443150  ...   \n",
       "22          7.999656           4.623112                      19.925971  ...   \n",
       "23          8.185270           3.494822                      13.564554  ...   \n",
       "24         10.764039           5.601934                      13.940749  ...   \n",
       "25         10.664902           5.656406                      24.674476  ...   \n",
       "26          7.571927           5.187845                      15.653470  ...   \n",
       "27         10.771438           5.379813                      14.003714  ...   \n",
       "28         10.615357           5.574094                      16.126764  ...   \n",
       "29          7.789080           6.590656                      22.998021  ...   \n",
       "30         10.179609           4.901451                      14.347775  ...   \n",
       "31         16.268064           5.279427                      16.471194  ...   \n",
       "32          7.606183           9.407141                      34.061181  ...   \n",
       "33          8.442174           8.173329                      22.671378  ...   \n",
       "34          7.457735           9.687019                      38.361027  ...   \n",
       "35          9.263382           6.340642                      37.965472  ...   \n",
       "36         18.484753           6.728321                      24.094270  ...   \n",
       "37         15.354375          12.564337                      31.160213  ...   \n",
       "\n",
       "    sneeze_cough wrt eval  dog_bark wrt eval  mean wrt dev  footstep wrt dev  \\\n",
       "0                0.400165           1.144126           NaN               NaN   \n",
       "1                3.770722          13.411558      8.701044          6.825928   \n",
       "2                2.609405           3.679393      4.156372          5.712964   \n",
       "3                1.901022           3.621042      4.050968          3.434023   \n",
       "4                2.340466          11.456438      5.521761          4.575027   \n",
       "5                3.474851           5.684907      7.015400          7.297373   \n",
       "6                5.258302           5.582512      7.940843          9.117842   \n",
       "7                9.435593           9.286750      8.964414          5.566467   \n",
       "8                9.803669          11.719351     10.586008          5.742005   \n",
       "9               11.903357           9.264867     11.330889          4.858105   \n",
       "10               9.619747          10.548909     10.900081          5.751342   \n",
       "11               1.865234           3.348310      3.180560          2.579542   \n",
       "12               1.434571           4.854267      3.214560          2.045292   \n",
       "13               1.370595           2.615520      3.088300          2.588109   \n",
       "14               1.577147           2.783529      3.373106          2.513889   \n",
       "15               1.698711           6.947493      4.765571          3.712049   \n",
       "16               4.128723           3.870129      5.347536          5.905918   \n",
       "17               1.965086           4.676990      4.421877          3.596632   \n",
       "18               2.492454           7.017077      6.457617          5.300172   \n",
       "19               2.164380           6.816598      6.232174          5.235869   \n",
       "20               1.488990          10.680627      6.280326          3.106299   \n",
       "21               2.653958           6.660497      6.904466          6.079270   \n",
       "22               2.169360           5.097655      4.871275          3.448053   \n",
       "23               2.314853           8.034789      6.049921          4.760710   \n",
       "24               2.684195           8.689701      7.375647          6.203118   \n",
       "25               3.258983           6.468467      7.341326          4.875221   \n",
       "26               5.358821          10.388686      7.840756          6.282819   \n",
       "27              13.777333          12.148457      7.705354          5.734936   \n",
       "28              11.944129          13.526310      7.856730          5.662498   \n",
       "29               9.007727           9.700561      9.142748          5.633895   \n",
       "30              14.979337          17.956248      8.816769          6.300638   \n",
       "31              15.506296          14.607263     11.257293          5.504916   \n",
       "32               9.566019          11.651390     10.366420          6.002160   \n",
       "33               7.243133          12.882590     12.601187         12.774603   \n",
       "34              10.428610           9.753544     10.849064          5.334636   \n",
       "35              11.729087           9.691545     11.267452          4.867800   \n",
       "36               5.958336          15.958248     12.437371          8.497389   \n",
       "37              10.388115           8.979435     15.668896          9.682444   \n",
       "\n",
       "    gunshot wrt dev  keyboard wrt dev  moving_motor_vehicle wrt dev  \\\n",
       "0               NaN               NaN                           NaN   \n",
       "1          6.151777          5.065154                     11.238814   \n",
       "2          3.226294          3.415218                      5.453252   \n",
       "3          5.795513          3.483430                      4.674025   \n",
       "4          3.782011          6.189678                      5.813507   \n",
       "5          7.627953          4.048936                     12.215824   \n",
       "6          7.485392          7.705830                     12.818344   \n",
       "7          6.037134          5.369509                     19.304791   \n",
       "8          5.419504          7.241855                     26.473584   \n",
       "9          8.672435          5.226740                     29.205722   \n",
       "10         5.587656          7.413159                     29.562145   \n",
       "11         2.559690          2.255365                      7.540161   \n",
       "12         3.613895          2.449994                      6.018309   \n",
       "13         3.722483          2.220003                      6.866754   \n",
       "14         2.959668          2.245766                      8.776484   \n",
       "15         8.207899          3.583927                      4.359155   \n",
       "16         5.648020          4.191617                      7.233635   \n",
       "17         5.311212          2.431532                     10.176563   \n",
       "18         7.286102          2.568512                      9.716354   \n",
       "19         6.876652          2.175941                      9.587174   \n",
       "20         5.612764          3.269213                      8.836824   \n",
       "21         7.992105          3.718368                      9.456214   \n",
       "22         6.537562          2.457480                     11.320428   \n",
       "23         6.236594          2.175941                      9.853240   \n",
       "24         8.294073          3.748226                     10.974037   \n",
       "25         7.921544          4.520688                     16.567322   \n",
       "26         6.668414          5.167765                     10.830179   \n",
       "27         6.473156          3.083168                      7.751408   \n",
       "28         6.395414          3.400212                      8.970666   \n",
       "29         5.867526          5.352648                     20.414211   \n",
       "30         6.728617          3.129911                      7.758674   \n",
       "31        12.522833          5.355397                     13.251977   \n",
       "32         5.418167          7.333462                     25.450842   \n",
       "33         7.076899         10.839127                     18.116530   \n",
       "34         5.516251          7.141342                     29.502048   \n",
       "35         7.472180          5.289120                     29.328768   \n",
       "36        16.824077          6.955900                     18.737395   \n",
       "37        11.983523         13.334022                     26.435023   \n",
       "\n",
       "    rain wrt dev  sneeze_cough wrt dev  dog_bark wrt dev  \n",
       "0            NaN                   NaN               NaN  \n",
       "1      14.448546              3.563344         13.613744  \n",
       "2       5.308380              2.252658          3.725835  \n",
       "3       5.993922              1.620717          3.355148  \n",
       "4       4.745623              2.082841         11.463637  \n",
       "5       8.445502              3.452478          6.019734  \n",
       "6       7.873732              4.692083          5.892675  \n",
       "7       7.946066              8.827301          9.699628  \n",
       "8       8.043007              9.126028         12.056071  \n",
       "9      10.450067             11.186825          9.716330  \n",
       "10      8.140112              8.992240         10.853913  \n",
       "11      2.625671              1.616554          3.086939  \n",
       "12      2.321684              1.379987          4.672755  \n",
       "13      2.349070              1.394938          2.476745  \n",
       "14      2.947198              1.397438          2.771300  \n",
       "15      4.386010              1.331548          7.778408  \n",
       "16      7.382954              3.632354          3.438254  \n",
       "17      3.397926              1.722217          4.317056  \n",
       "18     11.070680              2.270886          6.990611  \n",
       "19     10.982839              1.957709          6.809030  \n",
       "20     10.853907              1.554678         10.728598  \n",
       "21     11.941413              2.546264          6.597630  \n",
       "22      3.502387              1.884655          4.948358  \n",
       "23      9.592098              2.166753          7.564110  \n",
       "24     11.561847              2.466725          8.381502  \n",
       "25      8.023248              3.025995          6.455261  \n",
       "26      9.498000              4.655099         11.783018  \n",
       "27      5.205390             13.017662         12.671761  \n",
       "28      5.184352             11.136117         14.247848  \n",
       "29      8.190164              8.323105         10.217688  \n",
       "30      5.229097             14.185652         18.384791  \n",
       "31     12.765724             14.963721         14.436484  \n",
       "32      7.557623              8.912601         11.890088  \n",
       "33     19.511246              6.594615         13.295289  \n",
       "34      8.563920              9.828527         10.056725  \n",
       "35     10.744026             10.973062         10.197205  \n",
       "36     12.874480              5.662352         17.510000  \n",
       "37     28.391498              9.762588         10.093175  \n",
       "\n",
       "[38 rows x 21 columns]"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_fad = pd.read_csv('result.csv')\n",
    "df_fad"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "cf21c364",
   "metadata": {},
   "outputs": [],
   "source": [
    "categories = ['footstep', 'gunshot', 'keyboard', 'moving_motor_vehicle', 'rain', 'sneeze_cough', 'dog_bark']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "4b8c21ba",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/fh/0b80xxrx4r97m_85dxwkcy3r0000gn/T/ipykernel_93882/1477070323.py:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_fad_dedup['legend'] = df_fad_dedup.apply(lambda row: row['label'].split('_')[1] if \"_\" in row['label'] else row['label'], axis=1)\n",
      "/var/folders/fh/0b80xxrx4r97m_85dxwkcy3r0000gn/T/ipykernel_93882/1477070323.py:5: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_fad_dedup['std wrt dev'] = df_fad_dedup.apply(\n",
      "/var/folders/fh/0b80xxrx4r97m_85dxwkcy3r0000gn/T/ipykernel_93882/1477070323.py:7: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  df_fad_dedup['std wrt eval'] = df_fad_dedup.apply(\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>task7_index</th>\n",
       "      <th>track</th>\n",
       "      <th>system_id</th>\n",
       "      <th>submission_num</th>\n",
       "      <th>label</th>\n",
       "      <th>mean wrt eval</th>\n",
       "      <th>footstep wrt eval</th>\n",
       "      <th>gunshot wrt eval</th>\n",
       "      <th>keyboard wrt eval</th>\n",
       "      <th>moving_motor_vehicle wrt eval</th>\n",
       "      <th>...</th>\n",
       "      <th>footstep wrt dev</th>\n",
       "      <th>gunshot wrt dev</th>\n",
       "      <th>keyboard wrt dev</th>\n",
       "      <th>moving_motor_vehicle wrt dev</th>\n",
       "      <th>rain wrt dev</th>\n",
       "      <th>sneeze_cough wrt dev</th>\n",
       "      <th>dog_bark wrt dev</th>\n",
       "      <th>legend</th>\n",
       "      <th>std wrt dev</th>\n",
       "      <th>std wrt eval</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys03</td>\n",
       "      <td>96</td>\n",
       "      <td>Scheibler_LINE_task7_trackA_1</td>\n",
       "      <td>4.776975</td>\n",
       "      <td>8.073028</td>\n",
       "      <td>3.654543</td>\n",
       "      <td>2.774999</td>\n",
       "      <td>7.422251</td>\n",
       "      <td>...</td>\n",
       "      <td>5.712964</td>\n",
       "      <td>3.226294</td>\n",
       "      <td>3.415218</td>\n",
       "      <td>5.453252</td>\n",
       "      <td>5.308380</td>\n",
       "      <td>2.252658</td>\n",
       "      <td>3.725835</td>\n",
       "      <td>LINE</td>\n",
       "      <td>1.233800</td>\n",
       "      <td>2.043567</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>25</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys14</td>\n",
       "      <td>112</td>\n",
       "      <td>Jung_KT_task7_trackB_2</td>\n",
       "      <td>5.023286</td>\n",
       "      <td>3.990381</td>\n",
       "      <td>3.494833</td>\n",
       "      <td>4.074149</td>\n",
       "      <td>14.860763</td>\n",
       "      <td>...</td>\n",
       "      <td>2.579542</td>\n",
       "      <td>2.559690</td>\n",
       "      <td>2.255365</td>\n",
       "      <td>7.540161</td>\n",
       "      <td>2.625671</td>\n",
       "      <td>1.616554</td>\n",
       "      <td>3.086939</td>\n",
       "      <td>KT</td>\n",
       "      <td>1.827238</td>\n",
       "      <td>4.072392</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>8</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys08</td>\n",
       "      <td>67</td>\n",
       "      <td>Yi_SURREY_task7_trackA_1</td>\n",
       "      <td>5.025415</td>\n",
       "      <td>5.104284</td>\n",
       "      <td>5.748332</td>\n",
       "      <td>3.037597</td>\n",
       "      <td>9.801259</td>\n",
       "      <td>...</td>\n",
       "      <td>3.434023</td>\n",
       "      <td>5.795513</td>\n",
       "      <td>3.483430</td>\n",
       "      <td>4.674025</td>\n",
       "      <td>5.993922</td>\n",
       "      <td>1.620717</td>\n",
       "      <td>3.355148</td>\n",
       "      <td>SURREY</td>\n",
       "      <td>1.429271</td>\n",
       "      <td>2.387607</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys02</td>\n",
       "      <td>10</td>\n",
       "      <td>Chon_GAUDIO_task7_trackA_1</td>\n",
       "      <td>5.539751</td>\n",
       "      <td>5.958591</td>\n",
       "      <td>3.021078</td>\n",
       "      <td>4.090442</td>\n",
       "      <td>6.173064</td>\n",
       "      <td>...</td>\n",
       "      <td>4.575027</td>\n",
       "      <td>3.782011</td>\n",
       "      <td>6.189678</td>\n",
       "      <td>5.813507</td>\n",
       "      <td>4.745623</td>\n",
       "      <td>2.082841</td>\n",
       "      <td>11.463637</td>\n",
       "      <td>GAUDIO</td>\n",
       "      <td>2.730482</td>\n",
       "      <td>2.785234</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>35</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys24</td>\n",
       "      <td>115</td>\n",
       "      <td>Lee_MARG_task7_trackB_1</td>\n",
       "      <td>6.408645</td>\n",
       "      <td>4.563227</td>\n",
       "      <td>10.657321</td>\n",
       "      <td>3.900301</td>\n",
       "      <td>11.602222</td>\n",
       "      <td>...</td>\n",
       "      <td>3.712049</td>\n",
       "      <td>8.207899</td>\n",
       "      <td>3.583927</td>\n",
       "      <td>4.359155</td>\n",
       "      <td>4.386010</td>\n",
       "      <td>1.331548</td>\n",
       "      <td>7.778408</td>\n",
       "      <td>MARG</td>\n",
       "      <td>2.253085</td>\n",
       "      <td>3.338890</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>29</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys18</td>\n",
       "      <td>6</td>\n",
       "      <td>Kamath_NUS_task7_trackB_2</td>\n",
       "      <td>6.753666</td>\n",
       "      <td>7.223490</td>\n",
       "      <td>7.560541</td>\n",
       "      <td>3.883912</td>\n",
       "      <td>13.564019</td>\n",
       "      <td>...</td>\n",
       "      <td>5.905918</td>\n",
       "      <td>5.648020</td>\n",
       "      <td>4.191617</td>\n",
       "      <td>7.233635</td>\n",
       "      <td>7.382954</td>\n",
       "      <td>3.632354</td>\n",
       "      <td>3.438254</td>\n",
       "      <td>NUS</td>\n",
       "      <td>1.513073</td>\n",
       "      <td>3.179804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>20</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys09</td>\n",
       "      <td>58</td>\n",
       "      <td>Chang_HYU_task7b_1</td>\n",
       "      <td>6.898475</td>\n",
       "      <td>5.736354</td>\n",
       "      <td>6.406871</td>\n",
       "      <td>4.753049</td>\n",
       "      <td>18.858939</td>\n",
       "      <td>...</td>\n",
       "      <td>3.596632</td>\n",
       "      <td>5.311212</td>\n",
       "      <td>2.431532</td>\n",
       "      <td>10.176563</td>\n",
       "      <td>3.397926</td>\n",
       "      <td>1.722217</td>\n",
       "      <td>4.317056</td>\n",
       "      <td>HYU</td>\n",
       "      <td>2.588366</td>\n",
       "      <td>5.064357</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>15</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys04</td>\n",
       "      <td>70</td>\n",
       "      <td>Xie_SJTU_task7_trackB_3</td>\n",
       "      <td>6.991718</td>\n",
       "      <td>6.948669</td>\n",
       "      <td>7.912945</td>\n",
       "      <td>3.599583</td>\n",
       "      <td>11.621132</td>\n",
       "      <td>...</td>\n",
       "      <td>5.300172</td>\n",
       "      <td>7.286102</td>\n",
       "      <td>2.568512</td>\n",
       "      <td>9.716354</td>\n",
       "      <td>11.070680</td>\n",
       "      <td>2.270886</td>\n",
       "      <td>6.990611</td>\n",
       "      <td>SJTU</td>\n",
       "      <td>3.090624</td>\n",
       "      <td>2.917799</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>40</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys29</td>\n",
       "      <td>41</td>\n",
       "      <td>Qianbin_BIT_task7_trackB_1</td>\n",
       "      <td>7.154171</td>\n",
       "      <td>5.679040</td>\n",
       "      <td>6.960115</td>\n",
       "      <td>4.283339</td>\n",
       "      <td>11.485186</td>\n",
       "      <td>...</td>\n",
       "      <td>3.106299</td>\n",
       "      <td>5.612764</td>\n",
       "      <td>3.269213</td>\n",
       "      <td>8.836824</td>\n",
       "      <td>10.853907</td>\n",
       "      <td>1.554678</td>\n",
       "      <td>10.728598</td>\n",
       "      <td>BIT</td>\n",
       "      <td>3.568895</td>\n",
       "      <td>3.364839</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>11</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys11</td>\n",
       "      <td>84</td>\n",
       "      <td>Guan_HEU_task7_trackA_2</td>\n",
       "      <td>7.799333</td>\n",
       "      <td>7.685016</td>\n",
       "      <td>8.531979</td>\n",
       "      <td>4.165485</td>\n",
       "      <td>17.257867</td>\n",
       "      <td>...</td>\n",
       "      <td>7.297373</td>\n",
       "      <td>7.627953</td>\n",
       "      <td>4.048936</td>\n",
       "      <td>12.215824</td>\n",
       "      <td>8.445502</td>\n",
       "      <td>3.452478</td>\n",
       "      <td>6.019734</td>\n",
       "      <td>HEU</td>\n",
       "      <td>2.726327</td>\n",
       "      <td>4.249210</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>22</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys11</td>\n",
       "      <td>93</td>\n",
       "      <td>Chun_Chosun_task7_trackB_2</td>\n",
       "      <td>8.351209</td>\n",
       "      <td>7.265385</td>\n",
       "      <td>10.764039</td>\n",
       "      <td>5.601934</td>\n",
       "      <td>13.940749</td>\n",
       "      <td>...</td>\n",
       "      <td>6.203118</td>\n",
       "      <td>8.294073</td>\n",
       "      <td>3.748226</td>\n",
       "      <td>10.974037</td>\n",
       "      <td>11.561847</td>\n",
       "      <td>2.466725</td>\n",
       "      <td>8.381502</td>\n",
       "      <td>Chosun</td>\n",
       "      <td>3.183853</td>\n",
       "      <td>3.367500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>41</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys30</td>\n",
       "      <td>120</td>\n",
       "      <td>Chung_KAIST_task7_trackB_1</td>\n",
       "      <td>9.191598</td>\n",
       "      <td>6.831959</td>\n",
       "      <td>7.571927</td>\n",
       "      <td>5.187845</td>\n",
       "      <td>15.653470</td>\n",
       "      <td>...</td>\n",
       "      <td>6.282819</td>\n",
       "      <td>6.668414</td>\n",
       "      <td>5.167765</td>\n",
       "      <td>10.830179</td>\n",
       "      <td>9.498000</td>\n",
       "      <td>4.655099</td>\n",
       "      <td>11.783018</td>\n",
       "      <td>KAIST</td>\n",
       "      <td>2.627312</td>\n",
       "      <td>3.767907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>38</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys27</td>\n",
       "      <td>86</td>\n",
       "      <td>QianXu_BIT&amp;NUDT_Task7_TrackB_2</td>\n",
       "      <td>9.644908</td>\n",
       "      <td>5.899411</td>\n",
       "      <td>10.771438</td>\n",
       "      <td>5.379813</td>\n",
       "      <td>14.003714</td>\n",
       "      <td>...</td>\n",
       "      <td>5.734936</td>\n",
       "      <td>6.473156</td>\n",
       "      <td>3.083168</td>\n",
       "      <td>7.751408</td>\n",
       "      <td>5.205390</td>\n",
       "      <td>13.017662</td>\n",
       "      <td>12.671761</td>\n",
       "      <td>BIT&amp;NUDT</td>\n",
       "      <td>3.503125</td>\n",
       "      <td>3.639678</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>-2</td>\n",
       "      <td>BOTH</td>\n",
       "      <td>baseline</td>\n",
       "      <td>-2</td>\n",
       "      <td>BASELINE</td>\n",
       "      <td>9.702495</td>\n",
       "      <td>8.108325</td>\n",
       "      <td>7.951557</td>\n",
       "      <td>5.230160</td>\n",
       "      <td>16.106707</td>\n",
       "      <td>...</td>\n",
       "      <td>6.825928</td>\n",
       "      <td>6.151777</td>\n",
       "      <td>5.065154</td>\n",
       "      <td>11.238814</td>\n",
       "      <td>14.448546</td>\n",
       "      <td>3.563344</td>\n",
       "      <td>13.613744</td>\n",
       "      <td>BASELINE</td>\n",
       "      <td>4.022067</td>\n",
       "      <td>4.289289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>7</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys07</td>\n",
       "      <td>51</td>\n",
       "      <td>Lee_maum_task7_trackA_4</td>\n",
       "      <td>9.882505</td>\n",
       "      <td>6.910102</td>\n",
       "      <td>7.881178</td>\n",
       "      <td>6.603356</td>\n",
       "      <td>22.310097</td>\n",
       "      <td>...</td>\n",
       "      <td>5.566467</td>\n",
       "      <td>6.037134</td>\n",
       "      <td>5.369509</td>\n",
       "      <td>19.304791</td>\n",
       "      <td>7.946066</td>\n",
       "      <td>8.827301</td>\n",
       "      <td>9.699628</td>\n",
       "      <td>maum</td>\n",
       "      <td>4.496953</td>\n",
       "      <td>5.187935</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>18</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys07</td>\n",
       "      <td>13</td>\n",
       "      <td>Pillay_CMU_task7_trackB_1</td>\n",
       "      <td>12.034063</td>\n",
       "      <td>6.655686</td>\n",
       "      <td>16.268064</td>\n",
       "      <td>5.279427</td>\n",
       "      <td>16.471194</td>\n",
       "      <td>...</td>\n",
       "      <td>5.504916</td>\n",
       "      <td>12.522833</td>\n",
       "      <td>5.355397</td>\n",
       "      <td>13.251977</td>\n",
       "      <td>12.765724</td>\n",
       "      <td>14.963721</td>\n",
       "      <td>14.436484</td>\n",
       "      <td>CMU</td>\n",
       "      <td>3.772510</td>\n",
       "      <td>4.432340</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>42</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys31</td>\n",
       "      <td>87</td>\n",
       "      <td>Bai_JLESS_task7_trackB_1</td>\n",
       "      <td>13.582752</td>\n",
       "      <td>8.662682</td>\n",
       "      <td>18.484753</td>\n",
       "      <td>6.728321</td>\n",
       "      <td>24.094270</td>\n",
       "      <td>...</td>\n",
       "      <td>8.497389</td>\n",
       "      <td>16.824077</td>\n",
       "      <td>6.955900</td>\n",
       "      <td>18.737395</td>\n",
       "      <td>12.874480</td>\n",
       "      <td>5.662352</td>\n",
       "      <td>17.510000</td>\n",
       "      <td>JLESS</td>\n",
       "      <td>5.018921</td>\n",
       "      <td>6.234448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>16</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys05</td>\n",
       "      <td>111</td>\n",
       "      <td>Wendner_JKU_task7_trackB_1</td>\n",
       "      <td>15.735654</td>\n",
       "      <td>9.949840</td>\n",
       "      <td>15.354375</td>\n",
       "      <td>12.564337</td>\n",
       "      <td>31.160213</td>\n",
       "      <td>...</td>\n",
       "      <td>9.682444</td>\n",
       "      <td>11.983523</td>\n",
       "      <td>13.334022</td>\n",
       "      <td>26.435023</td>\n",
       "      <td>28.391498</td>\n",
       "      <td>9.762588</td>\n",
       "      <td>10.093175</td>\n",
       "      <td>JKU</td>\n",
       "      <td>7.546224</td>\n",
       "      <td>7.483788</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>18 rows × 24 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    task7_index track system_id  submission_num  \\\n",
       "2             3     A   TASys03              96   \n",
       "11           25     B   TBSys14             112   \n",
       "3             8     A   TASys08              67   \n",
       "4             2     A   TASys02              10   \n",
       "15           35     B   TBSys24             115   \n",
       "16           29     B   TBSys18               6   \n",
       "17           20     B   TBSys09              58   \n",
       "18           15     B   TBSys04              70   \n",
       "20           40     B   TBSys29              41   \n",
       "5            11     A   TASys11              84   \n",
       "24           22     B   TBSys11              93   \n",
       "26           41     B   TBSys30             120   \n",
       "27           38     B   TBSys27              86   \n",
       "1            -2  BOTH  baseline              -2   \n",
       "7             7     A   TASys07              51   \n",
       "31           18     B   TBSys07              13   \n",
       "36           42     B   TBSys31              87   \n",
       "37           16     B   TBSys05             111   \n",
       "\n",
       "                             label  mean wrt eval  footstep wrt eval  \\\n",
       "2    Scheibler_LINE_task7_trackA_1       4.776975           8.073028   \n",
       "11          Jung_KT_task7_trackB_2       5.023286           3.990381   \n",
       "3         Yi_SURREY_task7_trackA_1       5.025415           5.104284   \n",
       "4       Chon_GAUDIO_task7_trackA_1       5.539751           5.958591   \n",
       "15         Lee_MARG_task7_trackB_1       6.408645           4.563227   \n",
       "16       Kamath_NUS_task7_trackB_2       6.753666           7.223490   \n",
       "17              Chang_HYU_task7b_1       6.898475           5.736354   \n",
       "18         Xie_SJTU_task7_trackB_3       6.991718           6.948669   \n",
       "20      Qianbin_BIT_task7_trackB_1       7.154171           5.679040   \n",
       "5          Guan_HEU_task7_trackA_2       7.799333           7.685016   \n",
       "24      Chun_Chosun_task7_trackB_2       8.351209           7.265385   \n",
       "26      Chung_KAIST_task7_trackB_1       9.191598           6.831959   \n",
       "27  QianXu_BIT&NUDT_Task7_TrackB_2       9.644908           5.899411   \n",
       "1                         BASELINE       9.702495           8.108325   \n",
       "7          Lee_maum_task7_trackA_4       9.882505           6.910102   \n",
       "31       Pillay_CMU_task7_trackB_1      12.034063           6.655686   \n",
       "36        Bai_JLESS_task7_trackB_1      13.582752           8.662682   \n",
       "37      Wendner_JKU_task7_trackB_1      15.735654           9.949840   \n",
       "\n",
       "    gunshot wrt eval  keyboard wrt eval  moving_motor_vehicle wrt eval  ...  \\\n",
       "2           3.654543           2.774999                       7.422251  ...   \n",
       "11          3.494833           4.074149                      14.860763  ...   \n",
       "3           5.748332           3.037597                       9.801259  ...   \n",
       "4           3.021078           4.090442                       6.173064  ...   \n",
       "15         10.657321           3.900301                      11.602222  ...   \n",
       "16          7.560541           3.883912                      13.564019  ...   \n",
       "17          6.406871           4.753049                      18.858939  ...   \n",
       "18          7.912945           3.599583                      11.621132  ...   \n",
       "20          6.960115           4.283339                      11.485186  ...   \n",
       "5           8.531979           4.165485                      17.257867  ...   \n",
       "24         10.764039           5.601934                      13.940749  ...   \n",
       "26          7.571927           5.187845                      15.653470  ...   \n",
       "27         10.771438           5.379813                      14.003714  ...   \n",
       "1           7.951557           5.230160                      16.106707  ...   \n",
       "7           7.881178           6.603356                      22.310097  ...   \n",
       "31         16.268064           5.279427                      16.471194  ...   \n",
       "36         18.484753           6.728321                      24.094270  ...   \n",
       "37         15.354375          12.564337                      31.160213  ...   \n",
       "\n",
       "    footstep wrt dev  gunshot wrt dev  keyboard wrt dev  \\\n",
       "2           5.712964         3.226294          3.415218   \n",
       "11          2.579542         2.559690          2.255365   \n",
       "3           3.434023         5.795513          3.483430   \n",
       "4           4.575027         3.782011          6.189678   \n",
       "15          3.712049         8.207899          3.583927   \n",
       "16          5.905918         5.648020          4.191617   \n",
       "17          3.596632         5.311212          2.431532   \n",
       "18          5.300172         7.286102          2.568512   \n",
       "20          3.106299         5.612764          3.269213   \n",
       "5           7.297373         7.627953          4.048936   \n",
       "24          6.203118         8.294073          3.748226   \n",
       "26          6.282819         6.668414          5.167765   \n",
       "27          5.734936         6.473156          3.083168   \n",
       "1           6.825928         6.151777          5.065154   \n",
       "7           5.566467         6.037134          5.369509   \n",
       "31          5.504916        12.522833          5.355397   \n",
       "36          8.497389        16.824077          6.955900   \n",
       "37          9.682444        11.983523         13.334022   \n",
       "\n",
       "    moving_motor_vehicle wrt dev  rain wrt dev  sneeze_cough wrt dev  \\\n",
       "2                       5.453252      5.308380              2.252658   \n",
       "11                      7.540161      2.625671              1.616554   \n",
       "3                       4.674025      5.993922              1.620717   \n",
       "4                       5.813507      4.745623              2.082841   \n",
       "15                      4.359155      4.386010              1.331548   \n",
       "16                      7.233635      7.382954              3.632354   \n",
       "17                     10.176563      3.397926              1.722217   \n",
       "18                      9.716354     11.070680              2.270886   \n",
       "20                      8.836824     10.853907              1.554678   \n",
       "5                      12.215824      8.445502              3.452478   \n",
       "24                     10.974037     11.561847              2.466725   \n",
       "26                     10.830179      9.498000              4.655099   \n",
       "27                      7.751408      5.205390             13.017662   \n",
       "1                      11.238814     14.448546              3.563344   \n",
       "7                      19.304791      7.946066              8.827301   \n",
       "31                     13.251977     12.765724             14.963721   \n",
       "36                     18.737395     12.874480              5.662352   \n",
       "37                     26.435023     28.391498              9.762588   \n",
       "\n",
       "    dog_bark wrt dev    legend  std wrt dev  std wrt eval  \n",
       "2           3.725835      LINE     1.233800      2.043567  \n",
       "11          3.086939        KT     1.827238      4.072392  \n",
       "3           3.355148    SURREY     1.429271      2.387607  \n",
       "4          11.463637    GAUDIO     2.730482      2.785234  \n",
       "15          7.778408      MARG     2.253085      3.338890  \n",
       "16          3.438254       NUS     1.513073      3.179804  \n",
       "17          4.317056       HYU     2.588366      5.064357  \n",
       "18          6.990611      SJTU     3.090624      2.917799  \n",
       "20         10.728598       BIT     3.568895      3.364839  \n",
       "5           6.019734       HEU     2.726327      4.249210  \n",
       "24          8.381502    Chosun     3.183853      3.367500  \n",
       "26         11.783018     KAIST     2.627312      3.767907  \n",
       "27         12.671761  BIT&NUDT     3.503125      3.639678  \n",
       "1          13.613744  BASELINE     4.022067      4.289289  \n",
       "7           9.699628      maum     4.496953      5.187935  \n",
       "31         14.436484       CMU     3.772510      4.432340  \n",
       "36         17.510000     JLESS     5.018921      6.234448  \n",
       "37         10.093175       JKU     7.546224      7.483788  \n",
       "\n",
       "[18 rows x 24 columns]"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_fad = df_fad.sort_values('mean wrt eval', axis=0, ascending=True)\n",
    "df_fad = df_fad[df_fad['label'] != 'DEVSET']\n",
    "df_fad_dedup = df_fad.drop_duplicates('submission_num')\n",
    "df_fad_dedup['legend'] = df_fad_dedup.apply(lambda row: row['label'].split('_')[1] if \"_\" in row['label'] else row['label'], axis=1)\n",
    "df_fad_dedup['std wrt dev'] = df_fad_dedup.apply(\n",
    "  lambda row: np.array([row[f\"{k} wrt dev\"] for k in categories]).std(), axis=1)\n",
    "df_fad_dedup['std wrt eval'] = df_fad_dedup.apply(\n",
    "  lambda row: np.array([row[f\"{k} wrt eval\"] for k in categories]).std(), axis=1)\n",
    "\n",
    "df_fad_dedup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "38f95486",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/fh/0b80xxrx4r97m_85dxwkcy3r0000gn/T/ipykernel_93882/836759980.py:31: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  scatterplot.set_yticklabels(df['legend'])\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# scattergram\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "# Define marker colors based on 'track' column\n",
    "colors = {\n",
    "    'A': 'red',\n",
    "    'B': 'blue',\n",
    "    'BOTH': 'green'\n",
    "}\n",
    "\n",
    "df = df_fad_dedup\n",
    "\n",
    "\n",
    "# Set style and create scatter plot\n",
    "sns.set_style(\"whitegrid\")\n",
    "scatterplot = sns.scatterplot(\n",
    "    x='mean wrt dev',\n",
    "    y='mean wrt eval',\n",
    "    hue='track',\n",
    "    palette=colors,  # Color mapping based on 'track' column\n",
    "    style='track',\n",
    "    markers={'A': 's', 'B': 's', 'BOTH': 's'},  # Rectangular marker shape\n",
    "    data=df\n",
    ")\n",
    "\n",
    "# Adjust marker sizes based on 'std wrt dev' and 'std wrt eval'\n",
    "sizes = [w * h for w, h in zip(df['std wrt dev'], df['std wrt eval'])]\n",
    "scatterplot.collections[0].set_sizes(sizes)\n",
    "\n",
    "# Set y-axis tick labels as 'legend' column\n",
    "scatterplot.set_yticklabels(df['legend'])\n",
    "\n",
    "# Set plot title\n",
    "scatterplot.set_title('Scattergram')\n",
    "\n",
    "# Show the plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 225,
   "id": "5cc672ff",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 331,
   "id": "4b76fee6",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/fh/0b80xxrx4r97m_85dxwkcy3r0000gn/T/ipykernel_93882/3672937804.py:57: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import Rectangle\n",
    "\n",
    "matplotlib.rcParams.update({'font.size': 13})\n",
    "df = df_fad_dedup\n",
    "# \"#E69F00\", \"#56B4E9\", \"#009E73\"\n",
    "# Define marker colors based on 'track' column\n",
    "colors = {\n",
    "    'A': '#E69F00',\n",
    "    'B': '#56B4E9',\n",
    "    'BOTH': 'red'\n",
    "}\n",
    "\n",
    "# Create scatter plot\n",
    "# fig, ax = plt.subplots(figsize=(4, 4))\n",
    "fig = plt.figure(figsize=(4, 4))\n",
    "ax = fig.add_axes([0.14, 0.125, 0.855, 0.87])\n",
    "\n",
    "for i, row in df.iterrows():\n",
    "    y_label_value = i\n",
    "    width = 0.3 * row['std wrt dev']\n",
    "    height = 0.3 * row['std wrt eval']\n",
    "    color = colors[row['track']]\n",
    "    x = row['mean wrt dev']\n",
    "    y = row['mean wrt eval']\n",
    "\n",
    "    rectangle = Rectangle((x - width/2, y - height/2), width, height, facecolor=color, edgecolor=color,\n",
    "                         alpha=0.6, linewidth=0)\n",
    "    ax.add_patch(rectangle)\n",
    "#     ax.plot([0, x], [y_label_value, y - height/2], color='black', linestyle='-')\n",
    "\n",
    "\n",
    "# Set y-axis tick labels as 'legend' column\n",
    "plt.yticks(range(0, 17, 2))\n",
    "plt.xticks(range(0, 17, 2))\n",
    "\n",
    "# Set x-axis and y-axis labels\n",
    "plt.xlabel('FAD (Dev)')\n",
    "plt.ylabel('FAD (Eval)')\n",
    "\n",
    "# Set plot title\n",
    "# plt.title('FAD Score Scatterplot')\n",
    "\n",
    "# rectangle = Rectangle((1, 1), 2, 2, facecolor=color, edgecolor='black')\n",
    "# ax.add_patch(rectangle)\n",
    "ax.plot([0, 17], [0, 17], color='black', linewidth=0.3)\n",
    "ax.set_xlim(0, 17)\n",
    "ax.set_ylim(0, 17)\n",
    "legend_elements = [plt.Rectangle((0, 0), 1, 1, color=colors['A'], label='Track A', linewidth=0),\n",
    "                   plt.Rectangle((0, 0), 1, 1, color=colors['B'], label='Track B', linewidth=0),\n",
    "                   plt.Rectangle((0, 0), 1, 1, color=colors['BOTH'], label='Baseline', linewidth=0)]\n",
    "ax.legend(handles=legend_elements, loc=4)\n",
    "\n",
    "# Show the plot\n",
    "# plt.show()\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('fig-FAD-dev-vs-eval.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "143146e9",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8aa56372",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 204,
   "id": "dbb45eac",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>submission_num</th>\n",
       "      <th>WtdAvgAll</th>\n",
       "      <th>Audio Quality</th>\n",
       "      <th>Fit to Category</th>\n",
       "      <th>Diversity</th>\n",
       "      <th>merged_ranking</th>\n",
       "      <th>track</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-1</td>\n",
       "      <td>8.818211</td>\n",
       "      <td>8.629807</td>\n",
       "      <td>9.006615</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0</td>\n",
       "      <td>BOTH</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>67</td>\n",
       "      <td>7.076838</td>\n",
       "      <td>6.757176</td>\n",
       "      <td>7.595635</td>\n",
       "      <td>6.678571</td>\n",
       "      <td>1</td>\n",
       "      <td>A</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>10</td>\n",
       "      <td>6.966992</td>\n",
       "      <td>6.656531</td>\n",
       "      <td>7.153807</td>\n",
       "      <td>7.214286</td>\n",
       "      <td>2</td>\n",
       "      <td>A</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>96</td>\n",
       "      <td>6.888023</td>\n",
       "      <td>6.350562</td>\n",
       "      <td>7.333782</td>\n",
       "      <td>7.071429</td>\n",
       "      <td>3</td>\n",
       "      <td>A</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>58</td>\n",
       "      <td>6.515143</td>\n",
       "      <td>6.085451</td>\n",
       "      <td>6.845263</td>\n",
       "      <td>6.714286</td>\n",
       "      <td>4</td>\n",
       "      <td>B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>112</td>\n",
       "      <td>5.534244</td>\n",
       "      <td>5.082429</td>\n",
       "      <td>5.610323</td>\n",
       "      <td>6.285714</td>\n",
       "      <td>5</td>\n",
       "      <td>B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>84</td>\n",
       "      <td>5.156481</td>\n",
       "      <td>4.666921</td>\n",
       "      <td>5.295711</td>\n",
       "      <td>5.857143</td>\n",
       "      <td>6</td>\n",
       "      <td>A</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>6</td>\n",
       "      <td>4.647005</td>\n",
       "      <td>3.987934</td>\n",
       "      <td>4.611721</td>\n",
       "      <td>6.035714</td>\n",
       "      <td>7</td>\n",
       "      <td>B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>115</td>\n",
       "      <td>4.427364</td>\n",
       "      <td>3.928994</td>\n",
       "      <td>4.442987</td>\n",
       "      <td>5.392857</td>\n",
       "      <td>8</td>\n",
       "      <td>B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>-2</td>\n",
       "      <td>3.810284</td>\n",
       "      <td>3.831126</td>\n",
       "      <td>3.789442</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9</td>\n",
       "      <td>BOTH</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   submission_num  WtdAvgAll  Audio Quality  Fit to Category  Diversity  \\\n",
       "0              -1   8.818211       8.629807         9.006615        NaN   \n",
       "3              67   7.076838       6.757176         7.595635   6.678571   \n",
       "4              10   6.966992       6.656531         7.153807   7.214286   \n",
       "2              96   6.888023       6.350562         7.333782   7.071429   \n",
       "9              58   6.515143       6.085451         6.845263   6.714286   \n",
       "6             112   5.534244       5.082429         5.610323   6.285714   \n",
       "5              84   5.156481       4.666921         5.295711   5.857143   \n",
       "8               6   4.647005       3.987934         4.611721   6.035714   \n",
       "7             115   4.427364       3.928994         4.442987   5.392857   \n",
       "1              -2   3.810284       3.831126         3.789442        NaN   \n",
       "\n",
       "   merged_ranking track  \n",
       "0               0  BOTH  \n",
       "3               1     A  \n",
       "4               2     A  \n",
       "2               3     A  \n",
       "9               4     B  \n",
       "6               5     B  \n",
       "5               6     A  \n",
       "8               7     B  \n",
       "7               8     B  \n",
       "1               9  BOTH  "
      ]
     },
     "execution_count": 204,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_subj = pd.DataFrame({\n",
    "    'submission_num': [-1, -2, 96, 67, 10, 84, 112, 115, 6, 58],\n",
    "    'WtdAvgAll': [8.818210757, 3.810283883, 6.88802324, 7.076838479, 6.966992056, 5.156481379, 5.534243677, 4.427363684, 4.6470049 ,6.515142762],\n",
    "    'Audio Quality': [8.629806701, 3.831125779, 6.350562071, 6.757175563,\n",
    "6.656530771,\n",
    "4.666920723,\n",
    "5.082429356,\n",
    "3.928993982,\n",
    "3.987934288,\n",
    "6.085451097],\n",
    "    'Fit to Category': [9.006614814, 3.789441987, 7.333781743, 7.595634921,\n",
    "7.153806511,\n",
    "5.295711296,\n",
    "5.610322693,\n",
    "4.442986656,\n",
    "4.611720819,\n",
    "6.845262951],\n",
    "    'Diversity': [np.nan, np.nan, 7.071428571,\n",
    "6.678571429,\n",
    "7.214285714,\n",
    "5.857142857,\n",
    "6.285714286,\n",
    "5.392857143,\n",
    "6.035714286,\n",
    "6.714285714,\n",
    "    ],\n",
    "    'merged_ranking': np.array([0, 9, 3, 1, 2, 6, 5, 8, 7, 4]),\n",
    "    'track': ['BOTH', 'BOTH', 'A', 'A', 'A', 'A', 'B', 'B', 'B','B']\n",
    "})\n",
    "df_subj = df_subj.sort_values('WtdAvgAll', axis=0, ascending=False)\n",
    "df_subj"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 205,
   "id": "47d8d6ee",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>submission_num</th>\n",
       "      <th>WtdAvgAll</th>\n",
       "      <th>Audio Quality</th>\n",
       "      <th>Fit to Category</th>\n",
       "      <th>Diversity</th>\n",
       "      <th>merged_ranking</th>\n",
       "      <th>track_x</th>\n",
       "      <th>task7_index</th>\n",
       "      <th>track_y</th>\n",
       "      <th>system_id</th>\n",
       "      <th>...</th>\n",
       "      <th>footstep wrt dev</th>\n",
       "      <th>gunshot wrt dev</th>\n",
       "      <th>keyboard wrt dev</th>\n",
       "      <th>moving_motor_vehicle wrt dev</th>\n",
       "      <th>rain wrt dev</th>\n",
       "      <th>sneeze_cough wrt dev</th>\n",
       "      <th>dog_bark wrt dev</th>\n",
       "      <th>legend</th>\n",
       "      <th>std wrt dev</th>\n",
       "      <th>std wrt eval</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>67</td>\n",
       "      <td>7.076838</td>\n",
       "      <td>6.757176</td>\n",
       "      <td>7.595635</td>\n",
       "      <td>6.678571</td>\n",
       "      <td>1</td>\n",
       "      <td>A</td>\n",
       "      <td>8</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys08</td>\n",
       "      <td>...</td>\n",
       "      <td>3.434023</td>\n",
       "      <td>5.795513</td>\n",
       "      <td>3.483430</td>\n",
       "      <td>4.674025</td>\n",
       "      <td>5.993922</td>\n",
       "      <td>1.620717</td>\n",
       "      <td>3.355148</td>\n",
       "      <td>SURREY</td>\n",
       "      <td>1.429271</td>\n",
       "      <td>2.387607</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10</td>\n",
       "      <td>6.966992</td>\n",
       "      <td>6.656531</td>\n",
       "      <td>7.153807</td>\n",
       "      <td>7.214286</td>\n",
       "      <td>2</td>\n",
       "      <td>A</td>\n",
       "      <td>2</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys02</td>\n",
       "      <td>...</td>\n",
       "      <td>4.575027</td>\n",
       "      <td>3.782011</td>\n",
       "      <td>6.189678</td>\n",
       "      <td>5.813507</td>\n",
       "      <td>4.745623</td>\n",
       "      <td>2.082841</td>\n",
       "      <td>11.463637</td>\n",
       "      <td>GAUDIO</td>\n",
       "      <td>2.730482</td>\n",
       "      <td>2.785234</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>96</td>\n",
       "      <td>6.888023</td>\n",
       "      <td>6.350562</td>\n",
       "      <td>7.333782</td>\n",
       "      <td>7.071429</td>\n",
       "      <td>3</td>\n",
       "      <td>A</td>\n",
       "      <td>3</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys03</td>\n",
       "      <td>...</td>\n",
       "      <td>5.712964</td>\n",
       "      <td>3.226294</td>\n",
       "      <td>3.415218</td>\n",
       "      <td>5.453252</td>\n",
       "      <td>5.308380</td>\n",
       "      <td>2.252658</td>\n",
       "      <td>3.725835</td>\n",
       "      <td>LINE</td>\n",
       "      <td>1.233800</td>\n",
       "      <td>2.043567</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>58</td>\n",
       "      <td>6.515143</td>\n",
       "      <td>6.085451</td>\n",
       "      <td>6.845263</td>\n",
       "      <td>6.714286</td>\n",
       "      <td>4</td>\n",
       "      <td>B</td>\n",
       "      <td>20</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys09</td>\n",
       "      <td>...</td>\n",
       "      <td>3.596632</td>\n",
       "      <td>5.311212</td>\n",
       "      <td>2.431532</td>\n",
       "      <td>10.176563</td>\n",
       "      <td>3.397926</td>\n",
       "      <td>1.722217</td>\n",
       "      <td>4.317056</td>\n",
       "      <td>HYU</td>\n",
       "      <td>2.588366</td>\n",
       "      <td>5.064357</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>112</td>\n",
       "      <td>5.534244</td>\n",
       "      <td>5.082429</td>\n",
       "      <td>5.610323</td>\n",
       "      <td>6.285714</td>\n",
       "      <td>5</td>\n",
       "      <td>B</td>\n",
       "      <td>25</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys14</td>\n",
       "      <td>...</td>\n",
       "      <td>2.579542</td>\n",
       "      <td>2.559690</td>\n",
       "      <td>2.255365</td>\n",
       "      <td>7.540161</td>\n",
       "      <td>2.625671</td>\n",
       "      <td>1.616554</td>\n",
       "      <td>3.086939</td>\n",
       "      <td>KT</td>\n",
       "      <td>1.827238</td>\n",
       "      <td>4.072392</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>84</td>\n",
       "      <td>5.156481</td>\n",
       "      <td>4.666921</td>\n",
       "      <td>5.295711</td>\n",
       "      <td>5.857143</td>\n",
       "      <td>6</td>\n",
       "      <td>A</td>\n",
       "      <td>11</td>\n",
       "      <td>A</td>\n",
       "      <td>TASys11</td>\n",
       "      <td>...</td>\n",
       "      <td>7.297373</td>\n",
       "      <td>7.627953</td>\n",
       "      <td>4.048936</td>\n",
       "      <td>12.215824</td>\n",
       "      <td>8.445502</td>\n",
       "      <td>3.452478</td>\n",
       "      <td>6.019734</td>\n",
       "      <td>HEU</td>\n",
       "      <td>2.726327</td>\n",
       "      <td>4.249210</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>6</td>\n",
       "      <td>4.647005</td>\n",
       "      <td>3.987934</td>\n",
       "      <td>4.611721</td>\n",
       "      <td>6.035714</td>\n",
       "      <td>7</td>\n",
       "      <td>B</td>\n",
       "      <td>29</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys18</td>\n",
       "      <td>...</td>\n",
       "      <td>5.905918</td>\n",
       "      <td>5.648020</td>\n",
       "      <td>4.191617</td>\n",
       "      <td>7.233635</td>\n",
       "      <td>7.382954</td>\n",
       "      <td>3.632354</td>\n",
       "      <td>3.438254</td>\n",
       "      <td>NUS</td>\n",
       "      <td>1.513073</td>\n",
       "      <td>3.179804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>115</td>\n",
       "      <td>4.427364</td>\n",
       "      <td>3.928994</td>\n",
       "      <td>4.442987</td>\n",
       "      <td>5.392857</td>\n",
       "      <td>8</td>\n",
       "      <td>B</td>\n",
       "      <td>35</td>\n",
       "      <td>B</td>\n",
       "      <td>TBSys24</td>\n",
       "      <td>...</td>\n",
       "      <td>3.712049</td>\n",
       "      <td>8.207899</td>\n",
       "      <td>3.583927</td>\n",
       "      <td>4.359155</td>\n",
       "      <td>4.386010</td>\n",
       "      <td>1.331548</td>\n",
       "      <td>7.778408</td>\n",
       "      <td>MARG</td>\n",
       "      <td>2.253085</td>\n",
       "      <td>3.338890</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>-2</td>\n",
       "      <td>3.810284</td>\n",
       "      <td>3.831126</td>\n",
       "      <td>3.789442</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9</td>\n",
       "      <td>BOTH</td>\n",
       "      <td>-2</td>\n",
       "      <td>BOTH</td>\n",
       "      <td>baseline</td>\n",
       "      <td>...</td>\n",
       "      <td>6.825928</td>\n",
       "      <td>6.151777</td>\n",
       "      <td>5.065154</td>\n",
       "      <td>11.238814</td>\n",
       "      <td>14.448546</td>\n",
       "      <td>3.563344</td>\n",
       "      <td>13.613744</td>\n",
       "      <td>BASELINE</td>\n",
       "      <td>4.022067</td>\n",
       "      <td>4.289289</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>9 rows × 30 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "   submission_num  WtdAvgAll  Audio Quality  Fit to Category  Diversity  \\\n",
       "0              67   7.076838       6.757176         7.595635   6.678571   \n",
       "1              10   6.966992       6.656531         7.153807   7.214286   \n",
       "2              96   6.888023       6.350562         7.333782   7.071429   \n",
       "3              58   6.515143       6.085451         6.845263   6.714286   \n",
       "4             112   5.534244       5.082429         5.610323   6.285714   \n",
       "5              84   5.156481       4.666921         5.295711   5.857143   \n",
       "6               6   4.647005       3.987934         4.611721   6.035714   \n",
       "7             115   4.427364       3.928994         4.442987   5.392857   \n",
       "8              -2   3.810284       3.831126         3.789442        NaN   \n",
       "\n",
       "   merged_ranking track_x  task7_index track_y system_id  ...  \\\n",
       "0               1       A            8       A   TASys08  ...   \n",
       "1               2       A            2       A   TASys02  ...   \n",
       "2               3       A            3       A   TASys03  ...   \n",
       "3               4       B           20       B   TBSys09  ...   \n",
       "4               5       B           25       B   TBSys14  ...   \n",
       "5               6       A           11       A   TASys11  ...   \n",
       "6               7       B           29       B   TBSys18  ...   \n",
       "7               8       B           35       B   TBSys24  ...   \n",
       "8               9    BOTH           -2    BOTH  baseline  ...   \n",
       "\n",
       "  footstep wrt dev  gunshot wrt dev  keyboard wrt dev  \\\n",
       "0         3.434023         5.795513          3.483430   \n",
       "1         4.575027         3.782011          6.189678   \n",
       "2         5.712964         3.226294          3.415218   \n",
       "3         3.596632         5.311212          2.431532   \n",
       "4         2.579542         2.559690          2.255365   \n",
       "5         7.297373         7.627953          4.048936   \n",
       "6         5.905918         5.648020          4.191617   \n",
       "7         3.712049         8.207899          3.583927   \n",
       "8         6.825928         6.151777          5.065154   \n",
       "\n",
       "   moving_motor_vehicle wrt dev  rain wrt dev  sneeze_cough wrt dev  \\\n",
       "0                      4.674025      5.993922              1.620717   \n",
       "1                      5.813507      4.745623              2.082841   \n",
       "2                      5.453252      5.308380              2.252658   \n",
       "3                     10.176563      3.397926              1.722217   \n",
       "4                      7.540161      2.625671              1.616554   \n",
       "5                     12.215824      8.445502              3.452478   \n",
       "6                      7.233635      7.382954              3.632354   \n",
       "7                      4.359155      4.386010              1.331548   \n",
       "8                     11.238814     14.448546              3.563344   \n",
       "\n",
       "   dog_bark wrt dev    legend  std wrt dev  std wrt eval  \n",
       "0          3.355148    SURREY     1.429271      2.387607  \n",
       "1         11.463637    GAUDIO     2.730482      2.785234  \n",
       "2          3.725835      LINE     1.233800      2.043567  \n",
       "3          4.317056       HYU     2.588366      5.064357  \n",
       "4          3.086939        KT     1.827238      4.072392  \n",
       "5          6.019734       HEU     2.726327      4.249210  \n",
       "6          3.438254       NUS     1.513073      3.179804  \n",
       "7          7.778408      MARG     2.253085      3.338890  \n",
       "8         13.613744  BASELINE     4.022067      4.289289  \n",
       "\n",
       "[9 rows x 30 columns]"
      ]
     },
     "execution_count": 205,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# df_subj.join(df_fad_dedup, on='submission_num', lsuffix='l', rsuffix='r')\n",
    "df_merged = pd.merge(df_subj, df_fad_dedup, on='submission_num', how='inner')\n",
    "df_merged\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 354,
   "id": "4c2392ce",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/fh/0b80xxrx4r97m_85dxwkcy3r0000gn/T/ipykernel_93882/3095352817.py:77: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x208.8 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "matplotlib.rcParams.update({'font.size': 13.5})\n",
    "\n",
    "fig = plt.figure(figsize=(6, 2.9))\n",
    "axs = []\n",
    "leftmarg = 0.1\n",
    "axs.append(fig.add_axes([leftmarg, 0.18, 0.38, 0.77]))\n",
    "axs.append(fig.add_axes([0.5+leftmarg, 0.18, 0.38, 0.77]))\n",
    "\n",
    "\n",
    "# fig, axs = plt.subplots(1, 2,  figsize=(6, 3.1))\n",
    "\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "scatterplot = sns.scatterplot(\n",
    "    x='merged_ranking',\n",
    "    y='mean wrt eval',\n",
    "    hue='track_x',\n",
    "    palette=colors,  # Color mapping based on 'track' column\n",
    "    style='track_x',\n",
    "    markers={'A': 's', 'B': 's', 'BOTH': 's'},  # Rectangular marker shape\n",
    "    data=df_merged,\n",
    "    ax=axs[0],\n",
    "            s=100\n",
    "\n",
    ")\n",
    "# scatterplot.set_title('Ranking vs FAD (eval)')\n",
    "legend_elements = [plt.Rectangle((0, 0), 1, 1, color=colors['A'], label='Track A', linewidth=0),\n",
    "                   plt.Rectangle((0, 0), 1, 1, color=colors['B'], label='Track B', linewidth=0),\n",
    "                   plt.Rectangle((0, 0), 1, 1, color=colors['BOTH'], label='Baseline', linewidth=0)]\n",
    "axs[0].legend(handles=legend_elements, loc=0)\n",
    "\n",
    "\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "scatterplot = sns.scatterplot(\n",
    "    x='merged_ranking',\n",
    "    y='mean wrt dev',\n",
    "    hue='track_x',\n",
    "    palette=colors,  # Color mapping based on 'track' column\n",
    "    style='track_x',\n",
    "    markers={'A': 's', 'B': 's', 'BOTH': 's'},  # Rectangular marker shape\n",
    "    data=df_merged,\n",
    "    ax=axs[1],\n",
    "    legend=False,\n",
    "            s=100\n",
    "\n",
    "    \n",
    ")\n",
    "\n",
    "for ax in axs:\n",
    "    ax.set_xlim([0, 10])\n",
    "    ax.set_ylim([0, 10])\n",
    "    ax.set_xticks([2, 4, 6, 8, 10])\n",
    "\n",
    "# scatterplot.set_title('Ranking vs FAD (dev)')\n",
    "\n",
    "\n",
    "axs[0].set_xlabel('Final Ranking')\n",
    "axs[1].set_xlabel('Final Ranking')\n",
    "\n",
    "axs[0].set_ylabel('FAD (Eval)')\n",
    "axs[1].set_ylabel('FAD (Dev)')\n",
    "\n",
    "\n",
    "# Adjust marker sizes based on 'std wrt dev' and 'std wrt eval'\n",
    "# sizes = [w * h for w, h in zip(df['std wrt dev'], df['std wrt eval'])]\n",
    "# scatterplot.collections[0].set_sizes(sizes)\n",
    "\n",
    "# Set y-axis tick labels as 'legend' column\n",
    "# scatterplot.set_yticklabels(df['legend'])\n",
    "\n",
    "# Set plot title\n",
    "\n",
    "# Show the plot\n",
    "# plt.show()\n",
    "# plt.subplots_adjust(left=0.15, bottom=0.14, right=0.9, top=0.98, wspace=0, hspace=0)\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('fig-ranking-vs-scores.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 345,
   "id": "41745a55",
   "metadata": {},
   "outputs": [],
   "source": [
    "rank1 = df_merged[:8]['submission_num']\n",
    "rank2 = df_merged[:8].sort_values('mean wrt eval', ascending=True)['submission_num']\n",
    "rank3 = df_merged[:8].sort_values('mean wrt dev', ascending=True)['submission_num']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 184,
   "id": "0d9670cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.stats import spearmanr\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "id": "812c25ab",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(SpearmanrResult(correlation=0.2380952380952381, pvalue=0.5701563208157683),\n",
       " SpearmanrResult(correlation=0.523809523809524, pvalue=0.18272075053971484))"
      ]
     },
     "execution_count": 186,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "spearmanr(rank1, rank2), spearmanr(rank1, rank3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 350,
   "id": "5e583032",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x223.2 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import scipy as sp\n",
    "matplotlib.rcParams.update({'font.size': 16})\n",
    "\n",
    "# fig, axs = plt.subplots(1, 3,  figsize=(11, 3.5))\n",
    "fig = plt.figure(figsize=(10, 3.2))\n",
    "\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "\n",
    "for i, y_name in enumerate(['Audio Quality', 'Fit to Category', 'Diversity']):  # 'WtdAvgAll', \n",
    "    if i == 0:\n",
    "        left, bottom, width, height = 0.05, 0.18, 0.26, 0.78\n",
    "    elif i == 1:\n",
    "        left, bottom, width, height = 0.385, 0.18, 0.26, 0.78\n",
    "    elif i == 2:\n",
    "        left, bottom, width, height = 0.715, 0.18, 0.26, 0.78\n",
    "            \n",
    "    ax = fig.add_axes([left, bottom, width, height])\n",
    "\n",
    "    _df = df_merged[~df_merged[y_name].isna()]\n",
    "    scatterplot = sns.scatterplot(\n",
    "    x='mean wrt eval',\n",
    "    y=y_name,\n",
    "    hue='track_x',\n",
    "    palette=colors,  # Color mapping based on 'track' column\n",
    "    style='track_x',\n",
    "    markers={'A': 's', 'B': 's', 'BOTH': 's'},  # Rectangular marker shape\n",
    "    data=_df,\n",
    "    ax=ax,\n",
    "            legend=False,\n",
    "        s=100\n",
    "\n",
    "    )\n",
    "    ax.set_ylim([3, 8])\n",
    "    ax.set_xlabel(\"FAD (Eval)\")\n",
    "    #     ax = axs[i]\n",
    "    ax.set_xlim([3, 10])\n",
    "    ax.set_xticks([4, 6, 8, 10])\n",
    "    \n",
    "    r, p = sp.stats.pearsonr(x=_df[\"mean wrt eval\"], y=_df[y_name])\n",
    "    plt.text(.05, .05, \"Pearson's $r ={:.2f}$\".format(r), transform=ax.transAxes)\n",
    "    \n",
    "    # line\n",
    "    m, b = np.polyfit(_df[\"mean wrt eval\"], _df[y_name], 1)\n",
    "    X_plot = np.linspace(ax.get_xlim()[0], ax.get_xlim()[1],100)\n",
    "    ax.plot(X_plot, m*X_plot + b, '-', linewidth=0.3, color='black')\n",
    "    if i == 0:\n",
    "        legend_elements = [plt.Rectangle((0, 0), 1, 1, color=colors['A'], label='Track A', linewidth=0),\n",
    "                   plt.Rectangle((0, 0), 1, 1, color=colors['B'], label='Track B', linewidth=0),\n",
    "                   plt.Rectangle((0, 0), 1, 1, color=colors['BOTH'], label='Baseline', linewidth=0)]\n",
    "        ax.legend(handles=legend_elements, loc=0, fontsize=14)  # , bbox_to_anchor=(0.10, 0.62), \n",
    "        \n",
    "\n",
    "plt.savefig('fig-subjective-vs-objectives.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "93c5038d",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_subj2 = pd.DataFrame({\n",
    "    'submission_num': [-1, -2, 96, 67, 10, 84, 112, 115, 6, 58],\n",
    "    'WtdAvgAll': [8.818210757, 3.810283883, 6.88802324, 7.076838479, 6.966992056, 5.156481379, 5.534243677, 4.427363684, 4.6470049 ,6.515142762],\n",
    "    'Audio Quality': [8.629806701, 3.831125779, 6.350562071, 6.757175563,\n",
    "6.656530771,\n",
    "4.666920723,\n",
    "5.082429356,\n",
    "3.928993982,\n",
    "3.987934288,\n",
    "6.085451097],\n",
    "    'Fit to Category': [9.006614814, 3.789441987, 7.333781743, 7.595634921,\n",
    "7.153806511,\n",
    "5.295711296,\n",
    "5.610322693,\n",
    "4.442986656,\n",
    "4.611720819,\n",
    "6.845262951],\n",
    "    'Diversity': [np.nan, np.nan, 7.071428571,\n",
    "6.678571429,\n",
    "7.214285714,\n",
    "5.857142857,\n",
    "6.285714286,\n",
    "5.392857143,\n",
    "6.035714286,\n",
    "6.714285714,\n",
    "    ],\n",
    "    'merged_ranking': np.array([0, 9, 3, 1, 2, 6, 5, 8, 7, 4]),\n",
    "    'track': ['BOTH', 'BOTH', 'A', 'A', 'A', 'A', 'B', 'B', 'B','B']\n",
    "})\n",
    "df_subj2 = df_subj2.sort_values('WtdAvgAll', axis=0, ascending=False)\n",
    "df_subj2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 364,
   "id": "1b3393e3",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x230.4 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import scipy as sp\n",
    "matplotlib.rcParams.update({'font.size': 16})\n",
    "\n",
    "# fig, axs = plt.subplots(1, 3,  figsize=(11, 3.5))\n",
    "fig = plt.figure(figsize=(10, 3.2))\n",
    "\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "\n",
    "for i, y_name in enumerate(['Audio Quality', 'Fit to Category', 'Diversity']):  # 'WtdAvgAll', \n",
    "    if i == 0:\n",
    "        left, bottom, width, height = 0.05, 0.18, 0.26, 0.78\n",
    "    elif i == 1:\n",
    "        left, bottom, width, height = 0.385, 0.18, 0.26, 0.78\n",
    "    elif i == 2:\n",
    "        left, bottom, width, height = 0.715, 0.18, 0.26, 0.78\n",
    "            \n",
    "    ax = fig.add_axes([left, bottom, width, height])\n",
    "    \n",
    "    _df = df_merged[~df_merged[y_name].isna()]\n",
    "    \n",
    "    data_x, data_y = [], []\n",
    "    tracks = []\n",
    "    \n",
    "    for name in categories:\n",
    "        data_x.extend(_df[f'{name} wrt eval'])\n",
    "        data_y.extend(_df[y_name])\n",
    "        tracks.extend(_df['track_x'])\n",
    "    \n",
    "    __df = pd.DataFrame({\"x\": data_x, \"y\": data_y, \"track\": tracks})\n",
    "        \n",
    "    scatterplot = sns.scatterplot(\n",
    "    x=\"x\",\n",
    "    y=\"y\",\n",
    "    hue='track',\n",
    "    palette=colors,  # Color mapping based on 'track' column\n",
    "    style='track',\n",
    "    markers={'A': 's', 'B': 's', 'BOTH': 's'},  # Rectangular marker shape\n",
    "    data=__df,\n",
    "    ax=ax,\n",
    "    legend=False,\n",
    "        s=100,\n",
    "        alpha=0.5\n",
    "\n",
    "    )\n",
    "    ax.set_ylim([3, 8])\n",
    "    ax.set_xlabel(\"FAD (Eval)\")\n",
    "    ax.set_ylabel(y_name)\n",
    "    #     ax = axs[i]\n",
    "    ax.set_xlim([3, 10])\n",
    "    ax.set_xticks([4, 6, 8, 10])\n",
    "    \n",
    "    r, p = sp.stats.pearsonr(x=data_x, y=data_y)\n",
    "    plt.text(.05, .05, \"Pearson's $r ={:.2f}$\".format(r), transform=ax.transAxes)\n",
    "    \n",
    "    # line\n",
    "    m, b = np.polyfit(data_x, data_y, 1)\n",
    "    X_plot = np.linspace(ax.get_xlim()[0], ax.get_xlim()[1],100)\n",
    "    ax.plot(X_plot, m*X_plot + b, '-', linewidth=0.3, color='black')\n",
    "    if i == 0:\n",
    "        legend_elements = [plt.Rectangle((0, 0), 1, 1, color=colors['A'], label='Track A', linewidth=0),\n",
    "                   plt.Rectangle((0, 0), 1, 1, color=colors['B'], label='Track B', linewidth=0),\n",
    "                   plt.Rectangle((0, 0), 1, 1, color=colors['BOTH'], label='Baseline', linewidth=0)]\n",
    "        ax.legend(handles=legend_elements, loc=0, fontsize=14)  # , bbox_to_anchor=(0.10, 0.62), \n",
    "        \n",
    "\n",
    "plt.savefig('fig-subjective-vs-objectives-all.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2f3e3592",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

